Faster identification of optimal contraction sequences for tensor networks

The efficient evaluation of tensor expressions involving sums over multiple indices is of significant importance to many fields of research, including quantum many-body physics, loop quantum gravity, and quantum chemistry. The computational cost of evaluating an expression may depend strongly upon the order in which the index sums are evaluated, and determination of the operation-minimising contraction sequence for a single tensor network (single term, in quantum chemistry) is known to be NP-hard. The current preferred solution is an exhaustive search, using either an iterative depth-first approach with pruning or dynamic programming and memoisation, but these approaches are impractical for many of the larger tensor network Ansaetze encountered in quantum many-body physics. We present a modified search algorithm with enhanced pruning which exhibits a performance increase of several orders of magnitude while still guaranteeing identification of an optimal operation-minimising contraction sequence for a single tensor network. A reference implementation for MATLAB, compatible with the ncon() and multienv() network contractors of arXiv:1402.0939 and arXiv:1310.8023 respectively, is supplied.

==> netcon.m <==
function [sequence,cost] = netcon(legLinks,verbosity,costType,muCap,allowOPs,legCosts)
% function [sequence cost] = netcon(legLinks,verbosity,costType,muCap,allowOPs,legCosts)
% Finds most efficient way to contract a tensor network
% v2.01 by Robert N. C. Pfeifer 2014, 2015
% Contact: rpfeifer.public@gmail.com, robert.pfeifer@mq.edu.au
%
% Parameters: (defaults)
% - legLinks: Labelling of tensor indices. (required)
% - verbosity: 0: Quiet. 1: State final result. 2: State intermediate and final results. 3: Also display object sizes during pairwise contractions. (2)
% - costType: 1: Absolute value. 2: Multiple and power of chi. (2)
% - muCap: Initially restrict search to sequences having a cost of muCap (if costType==1) or O(X^muCap) (if costType==2). This value will increment
%          automatically if required, and it is recommended that it be left at the default value of 1. (1)
% - allowOPs: Allow contraction sequences including outer products: 0/false: No. 1/true: Yes. (true)
% - legCosts: For costType==1: nx2 table. A row reading [a b] assigns a dimension of b to index a. Default: 2 for all legs.
%             For costType==2: nx3 table. A row reading [a b c] assigns a dimension of bX^c to index a, for unspecified X. Default: 1X^1 for all legs.


% Benchmarking examples
% ---------------------
% 3:1 1D MERA:
% tic;netcon({[-1 1 2 3],[2 4 5 6],[1 5 7 -3],[3 8 4 9],[6 9 7 10],[-2 8 11 12],[10 11 12 -4]},0,2,1,1);toc
% All in MATLAB, no OPs: 0.041s
% All in MATLAB, with OPs: 0.054s
% Using C++, no OPs: 0.0019s
% Using C++, with OPs: 0.0019s
% 
% 9:1 2D MERA:
% tic;netcon({[1 4 5 6 7 8],[2 9 10 11 12 13],[3 14 15 16 17 18],[-6 9 23 24 25 26],[-5 5 19 20 21 22],[8 14 27 28 29 30],[12 15 31 32 33 34],[22 25 28 31 35 36 37 38],[-4 20 23 35 39 40 41 42],[42 36 37 38 43 44 45 46],[41 24 44 26 47 48],[19 40 21 43 49 50],[27 45 29 30 51 52],[46 32 33 34 53 54],[-2 -3 39 49 47 55],[4 50 6 7 51 56],[48 10 11 53 13 57],[52 54 16 17 18 58],[55 56 57 58 -1 1 2 3]},0,2,1,1);toc
% All in MATLAB, no OPs: 5.4s
% All in MATLAB, with OPs: 6.1s
% Using C++, no OPs: 0.066s
% Using C++, with OPs: 0.069s
% 
% 4:1 2D MERA:
% tic;netcon({[64 72 73 19 22],[65 74 75 23 76],[66 77 20 79 28],[67 21 24 29 34],[68 25 78 35 80],[69 81 30 83 84],[70 31 36 85 86],[71 37 82 87 88],[-5 19 20 21 1 2 4 5],[22 23 24 25 3 26 6 27],[28 29 30 31 7 8 32 33],[34 35 36 37 9 38 39 40],[1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18],[10 11 13 14 41 42 43 44],[12 26 15 27 47 48 49 50],[16 17 32 33 53 54 55 56],[18 38 39 40 60 61 62 63],[-2 -3 -4 41 89],[72 73 42 47 90],[74 75 48 76 45],[77 43 79 53 46],[44 49 54 60 51],[50 78 61 80 52],[81 55 83 84 57],[56 62 85 86 58],[63 82 87 88 59],[89 90 45 46 51 52 57 58 59 -1 64 65 66 67 68 69 70 71]},0,2,1,1);toc
% All in MATLAB, no OPs: 2486s (41.4m)
% All in MATLAB, with OPs: 3919.6s (65.3m)
% Using C++, no OPs: 36.12s
% Using C++, with OPs: 36.49s

% Changes in v2.01:
% -----------------
% Bug fix: Corrected display of contraction sequence when traces are present.

% Changes in v2.00:
% -----------------
% Changed algorithm to breadth-first search instead of dynamic programming.
% Made handling of subnetworks iterative, not recursive.
% Made displayed output more user-friendly for networks composed of disjoint subnetworks.
% Added warning, not error, for tensors or subnetworks of trivial dimension (i.e. just a number).
% Added more vigorous exclusion of unnecessary outer products.

% Changes in v1.01:
% -----------------
% Improved structure of code.
% Fixed bug returning wrong cost when trivial indices present and non-consecutive numbering of positive indices.
% Removed keepTriv option.
% Fixed omission of trailing zeros in sequence when network is disjoint and all contractions are traces.
% Corrected helptext.


    % Set up defaults for verbosity, costType, and muCap
    % ==================================================
    if ~exist('verbosity','var')
        verbosity = 2; % 0: No displayed output. 1: Display final result. 2: Display progress reports.
    end
    if ~exist('costType','var')
        costType = 2; % 1: Absolute value. 2: Multiple and power of chi.
    end
    if ~exist('muCap','var')
        muCap = 1;
    end
    if ~exist('allowOPs','var')
        allowOPs = 1;
    end
    
    % Check input data (and strip trivial indices from legLinks)
    % ================
    if exist('legCosts','var')
        [trivialindices,legCosts,legLinks] = checkInputData(legLinks,verbosity,costType,muCap,allowOPs,legCosts);
    else
        [trivialindices,legCosts,legLinks] = checkInputData(legLinks,verbosity,costType,muCap,allowOPs);
    end
    
    % Divide network into disjoint subnets
    % ====================================
    subnetlist = zeros(1,numel(legLinks));
    subnetcounter = 1;
    while any(subnetlist==0)
        flags = findSubnetIncluding(legLinks,find(subnetlist==0,1,'first'));
        subnetlist(flags) = subnetcounter;
        subnetcounter = subnetcounter + 1;
    end
    subnetcounter = subnetcounter-1;
    
    % Evaluate contraction sequences for disjoint subnets
    % ===================================================
    sequence = cell(1,subnetcounter);
    cost = cell(1,subnetcounter);
    freelegs = cell(1,subnetcounter);
    donetrace = false(1,subnetcounter);
    for a=1:subnetcounter
        if verbosity > 0
            disp(' ');
            if subnetcounter > 1
                disp(['Subnet ' num2str(a) ':']);
            end
            if verbosity > 1
                disp(['Tensors: ' unpaddednum2str(find(subnetlist==a))]);
            end
        end
        [sequence{a},cost{a},freelegs{a},donetrace(a)] = netcon_getsubnetcost(legLinks(subnetlist==a),verbosity,costType,muCap,legCosts,allowOPs);
    end
    donetrace = any(donetrace);
    
    % Perform outer products of subnets, add costs, and merge sequences
    % =================================================================
    [sequence,cost] = performOPs(sequence,cost,freelegs,legCosts,costType,verbosity);
    sequence = [sequence trivialindices]; % Append tracing over trivial indices on final object
    
    % Display result
    % ==============
    if verbosity>0
        if ~isempty(trivialindices) && verbosity > 1
            disp(' ');
            disp(['Restore summed trivial indices: ' unpaddednum2str(trivialindices)]);
        end
        disp(' ');
        if verbosity > 1 && subnetcounter > 1
            disp('Entire network:');
        end
        netcon_displayresult(sequence,cost,donetrace,costType);
    end
end

function [sequence,cost] = performOPs(sequence,cost,freelegs,legCosts,costType,verbosity)
    % Renumber freelegs by position and trim index label list off legCosts
    for a=1:numel(freelegs)
        for b=1:numel(freelegs{a})
            freelegs{a}(b) = find(legCosts(:,1)==freelegs{a}(b));
        end
    end
    legCosts = legCosts(:,2:end);
    % Perform outer products
    if costType==2
        tensormulsize = ones(size(freelegs));
        tensorchisize = zeros(size(freelegs));
        for a=1:numel(freelegs)
            for b=1:numel(freelegs{a})
                tensormulsize(a) = tensormulsize(a)*legCosts(freelegs{a}(b),1);
                tensorchisize(a) = tensorchisize(a)+legCosts(freelegs{a}(b),2);
            end
        end
        if any(tensormulsize==1 & tensorchisize==0) && numel(freelegs)>1
            if sum(tensormulsize==1 & tensorchisize==0)==1
                if verbosity > 0
                    disp(' ');
                end
                warning('netcon:trivialsubnet',['Subnet ' unpaddednum2str(find(tensormulsize==1 & tensorchisize==0)) ' reduces to a single number. Since this subnet is not the entire network, contraction sequence may not be optimal.']);
            else
                if verbosity > 0
                    disp(' ');
                end
                warning('netcon:trivialsubnet',['More than one subnet reduces to a single number: Contraction sequence may not be optimal. List of subnets reducing to a single number: ' unpaddednum2str(find(tensormulsize==1 & tensorchisize==0))]);
            end
        end
        while numel(tensorchisize)>1
            % Sort tensors
            ptr = 1;
            while (ptr<numel(tensorchisize))
                if tensorchisize(ptr)>tensorchisize(ptr+1) || (tensorchisize(ptr)==tensorchisize(ptr+1) && tensormulsize(ptr)>tensormulsize(ptr+1))
                    t = tensorchisize(ptr+1); tensorchisize(ptr+1) = tensorchisize(ptr); tensorchisize(ptr) = t;
                    t = tensormulsize(ptr+1); tensormulsize(ptr+1) = tensormulsize(ptr); tensormulsize(ptr) = t;
                    t = sequence{ptr}; sequence{ptr} = sequence{ptr+1}; sequence{ptr+1} = t;
                    t = cost{ptr}; cost{ptr} = cost{ptr+1}; cost{ptr+1} = t;
                    ptr = ptr - 1;
                    if ptr==0 
                        ptr = 2;
                    end
                else
                    ptr = ptr + 1;
                end
            end
            % Combine smallest two tensors
            outerproductmul = tensormulsize(1) * tensormulsize(2);
            outerproductpower = tensorchisize(1) + tensorchisize(2);
            if numel(cost{1})<outerproductpower+1
                cost{1}(outerproductpower+1) = outerproductmul;
            else
                cost{1}(outerproductpower+1) = cost{1}(outerproductpower+1) + outerproductmul;
            end
            tensormulsize = [outerproductmul tensormulsize(3:end)];
            tensorchisize = [outerproductpower tensorchisize(3:end)];
            cost{1} = addCosts(cost{1},cost{2},costType);
            sequence{1} = [sequence{1} sequence{2}];
            cost = cost([1 3:end]);
            sequence = sequence([1 3:end]);
        end
    else
        tensorsize = ones(size(freelegs));
        for a=1:numel(freelegs)
            for b=1:numel(freelegs{a})
                tensorsize(a) = tensorsize(a)*legCosts(freelegs{a}(b),1);
            end
        end
        while numel(tensorsize)>1
            % Sort tensors
            tensorsize = sort(tensorsize,'ascend');
            % Combine smallest two tensors
            outerproduct = tensorsize(1) * tensorsize(2);
            cost{1} = cost{1} + outerproduct;
            tensorsize = [outerproduct tensorsize(3:end)];
            cost{1} = cost{1} + cost{2};
            sequence{1} = [sequence{1} sequence{2}];
            cost = cost([1 3:end]);
            sequence = sequence([1 3:end]);
        end
    end
    sequence = sequence{1};
    sequence = [sequence zeros(1,numel(freelegs)-1)]; % Add outer products between disjoint subnets to the contraction sequence
    cost = cost{1};
end

function [sequence,cost,negindices,donetrace] = netcon_getsubnetcost(legLinks,verbosity,costType,muCap,legCosts,allowOPs)
    % Performs any traces on single tensors
    % Checks if network is trivial
    % If the network is not trivial, invokes netcon_nondisj to evaluate cost for the network

    % Get index lists for this subnet and trim legCosts
    % =================================================
    [posindices,negindices] = getIndexLists(cell2mat(legLinks));
    
    % Any contraction to do?
    % ======================
    if numel(legLinks)<2
        % List of tensors has only one entry
        % ==================================
        if ~isempty(posindices)
            % One tensor, with traces - do them, then go to "Finished contracting"
            if costType==2
                cost = [];
            else
                cost = 0;
            end
            sequence = posindices;
            donetrace = true;
            if verbosity > 0
                disp('Tracing costs only');
            end
            % Go to "Finished contracting"
        else
            % Nothing to do
            sequence = [];
            if costType==2
                cost = [];
            else
                cost = 0;
            end
            donetrace = false;
            if verbosity > 0
                disp('Network is trivial');
            end
            % One tensor, no traces - go to "Finished contracting"
        end
    else
        % >1 tensor, tracing and/or contraction to do
        % ===========================================
        % Make positive indices consecutive
        % Make negative indices consecutive following on from positive indices
        % Truncate cost table and remove indexing column
        % (Note original labelling for legs may be recovered from posindices and negindices)
        [legLinks,legCosts] = reprocessLegLinks(legLinks,posindices,negindices,legCosts);

        % Determine any traces (legs with both ends on a single tensor) and eliminate
        % ===========================================================================
        [tracedindices,donetrace,legLinks,legCosts,linkposindices] = eliminateTraces(legLinks,posindices,legCosts);
        
        if isempty(linkposindices)
            % No positive indices after tracing
            sequence = posindices(tracedindices);
            if costType==2
                cost = [];
            else
                cost = 0;
            end
        else
            % Find best sequence
            % ==================
            % Invoke sequence finder for traceless non-disjoint network
            for a=1:numel(legLinks)
                legLinks{a} = int32(abs(legLinks{a}));
            end
            legCosts = double(legCosts);
            verbosity = double(verbosity);
            costType = double(costType);
            muCap = double(muCap);
            allowOPs = double(allowOPs);
            posindices = double(posindices);
            tracedindices = int32(sort(tracedindices,'ascend'));
            try
                [sequence,cost] = netcon_nondisj_cpp(legLinks,legCosts,verbosity,costType,muCap,allowOPs,posindices,tracedindices);
            catch ME
                if isequal(ME.identifier,'MATLAB:UndefinedFunction')
                    [sequence,cost] = netcon_nondisj(legLinks,legCosts,verbosity,costType,muCap,allowOPs,posindices,tracedindices);
                else
                    rethrow(ME);
                end
            end
            % Restore sequence numbering prior to elimination of traces
            for a=1:numel(tracedindices)
                sequence(sequence>=tracedindices(a)) = sequence(sequence>=tracedindices(a)) + 1;
            end
            % Reinsert indices traced at the beginning of the contraction process
            sequence = [tracedindices sequence];
            % Translate sequence back into user's original leg labels
            sequence(sequence>0) = posindices(sequence(sequence>0));
        end
    end
end

function [tracedindices,donetrace,legLinks,legCosts,posindices] = eliminateTraces(legLinks,posindices,legCosts)
    tracedindices = [];
    donetrace = false;
    % For each tensor:
    for a=1:numel(legLinks)
        % - Find all tracing legs on that tensor, note the indices, and delete them.
        % - Tracing can be performed over all traced indices on a tensor simultaneously by combining them - no need to sort
        b = 1;
        while b<numel(legLinks{a})
            if any(legLinks{a}(b+1:end)==legLinks{a}(b))
                tracedindices(end+1) = legLinks{a}(b); %#ok<AGROW>
                legLinks{a}(legLinks{a}==legLinks{a}(b)) = [];
            else
                b = b + 1;
            end
        end
    end
    % Then:
    if ~isempty(tracedindices)
        donetrace = true;
        % - Delete removed rows from leg cost list
        legCosts(tracedindices,:) = [];
        % - Renumber all positive and negative legs consecutively again
        renumindices = 1:numel(posindices);
        renumindices(tracedindices) = [];
        posindices(tracedindices) = [];
        for a=1:numel(legLinks)
            for b=1:numel(legLinks{a})
                if legLinks{a}(b)>0
                    legLinks{a}(b) = find(renumindices==legLinks{a}(b));
                else
                    legLinks{a}(b) = legLinks{a}(b) + numel(tracedindices);
                end
            end
        end
    end
end
        
function [legLinks,legCosts] = reprocessLegLinks(legLinks,posindices,negindices,legCosts)
    % Renumber all positive and negative indices consecutively
    % ========================================================
    for a=1:numel(legLinks)
        for b=find(legLinks{a}>0)
            legLinks{a}(b) = find(posindices==legLinks{a}(b));
        end
        for b=find(legLinks{a}<0)
            legLinks{a}(b) = -find(negindices==legLinks{a}(b))-numel(posindices);
        end
    end
    
    % Assemble truncated cost table
    % =============================
    for a=size(legCosts,1):-1:1
        if ~any([posindices negindices]==legCosts(a,1))
            legCosts(a,:) = [];
        end
    end
    legCosts = legCosts(:,2:end);
end

function cost = addCosts(cost1,cost2,costType)
    if costType==1
        cost = cost1 + cost2;
    else
        cost = zeros(1,max([numel(cost1) numel(cost2)]));
        cost(1:numel(cost1)) = reshape(cost1,1,numel(cost1));
        cost(1:numel(cost2)) = cost(1:numel(cost2)) + reshape(cost2,1,numel(cost2));
    end
end

function flags = findSubnetIncluding(legLinks,pos)
    new = true;
    flags = zeros(1,numel(legLinks)); % 0: May not be in subnet
    flags(pos) = 1; % 1: Follow connections off this tensor
    while new
        new = false;
        fromlist = find(flags==1);
        flags(flags==1) = 2; % 2: Have followed all connections from this tensor
        for checkfrom = fromlist
            for checkto = find(flags==0)
                for x = 1:numel(legLinks{checkfrom})
                    if any(legLinks{checkto}==legLinks{checkfrom}(x))
                        flags(checkto) = true;
                        new = true;
                    end
                end
            end
        end
    end
    flags = flags~=0;
end

function [trivialindices,legCosts,legLinks] = checkInputData(legLinks,verbosity,costType,muCap,allowOPs,legCosts)
    % Check data sizes
    if ~iscell(legLinks)
        error('legLinks must be a cell array')
    end
    if numel(legLinks)==0
        error('legLinks may not be empty')
    end
    if ~isnumeric(verbosity) || ~any([0 1 2 3]==verbosity)
        error('verbosity must be 0, 1, 2 or 3')
    end
    if ~isnumeric(muCap) || numel(muCap)~=1 || ~isreal(muCap) || muCap<=0
        error('muCap must be a real positive number');
    end
    if ~isnumeric(costType) || ~any([1 2]==costType)
        error('costType must be either 1 or 2')
    end
    if (~isnumeric(allowOPs) && ~islogical(allowOPs)) || ~any([0 1]==allowOPs)
        error('allowOPs must be either 0 or 1');
    end
    for a=1:numel(legLinks)
        if ~isnumeric(legLinks{a})
            error('Entries in legLinks must be numeric arrays')
        end
    end
    if size(legLinks,1)~=1 || size(legLinks,2)~=numel(legLinks)
        error('Array of index connections (legLinks) has incorrect dimension - should be 1xn')
    end
    for a=1:numel(legLinks)
        if size(legLinks{a},1)~=1 || size(legLinks{a},2)~=numel(legLinks{a})
            error(['legLinks entry ' num2str(a) ' has wrong dimension - should be 1xn']);
        end
        if isempty(legLinks{a})
            error(['Empty list of indices on tensor ' num2str(a)])
        end
    end
    allindices = cell2mat(legLinks);
    if any(allindices==0)
        error('Zero entry in index list')
    elseif any(imag(allindices)~=0)
        error('Complex entry in index list')
    elseif any(int32(allindices)~=allindices)
        error('Non-integer entry in legLinks');
    end
    posindices = sort(allindices(allindices>0),'ascend');
    negindices = sort(allindices(allindices<0),'descend');
    if ~isempty(posindices)
        % Test all positive indices occur exactly twice
        if mod(numel(posindices),2)~=0
            maxposindex = posindices(end);
            posindices = posindices(1:end-1);
        end
        flags = (posindices(1:2:numel(posindices))-posindices(2:2:numel(posindices)))~=0;
        if any(flags)
            errorpos = 2*find(flags~=0,1,'first')-1;
            if errorpos>1 && posindices(errorpos-1)==posindices(errorpos)
                error(['Error in index list: Index ' num2str(posindices(errorpos)) ' appears more than twice']);
            else
                error(['Error in index list: Index ' num2str(posindices(errorpos)) ' only appears once']);
            end
        end
        if exist('maxposindex','var')
            if posindices(end)==maxposindex
                error(['Error in index list: Index ' num2str(maxposindex) ' appears more than twice']);
            else
                error(['Error in index list: Index ' num2str(maxposindex) ' only appears once']);
            end
        end
        posindices = posindices(1:2:numel(posindices)); % List of all positive indices, sorted ascending, each appearing once.
        flags = posindices(1:end-1)==posindices(2:end);
        if any(flags)
            errorpos = find(flags,1,'first');
            error(['Error in index list: Index ' num2str(posindices(errorpos)) ' appears more than twice']);
        end
    else
        posindices = [];
    end
    % Test all negative indices occur exactly once
    flags = negindices(1:end-1)==negindices(2:end);
    if any(flags)
        errorpos = find(flags,1,'first');
        error(['Error in index list: Index ' num2str(negindices(errorpos)) ' appears more than once']);
    end

    % Check leg size data
    trivialindices = [];
    if ~exist('legCosts','var')
        if costType==1
            % Create basic leg costs list (all 2)
            legCosts = [[posindices.';negindices.'] 2*ones(numel(posindices)+numel(negindices),1)];
        else
            % Create basic leg costs list (all Chi^1)
            legCosts = [[posindices.';negindices.'] ones(numel(posindices)+numel(negindices),2)];
        end
    else
        if ~isnumeric(legCosts)
            error('legCosts must be numeric')
        end
        % Check valid leg costs list, & process
        if ndims(legCosts)>2 || any(legCosts(:,1)==0) || size(legCosts,2)~=2+(costType==2) || any(legCosts(:,2)<=0) %#ok<ISMAT>
            error('Bad index dimensions list (error in legCosts: type ''help netcon'' for specifications)')
        end
        if costType==2
            if any(legCosts(:,3)<0)
                error('For index dimensions of the form aX^b, values of b less than 0 are not supported')
            end
            if any(legCosts(:,2)<=0)
                error('For index dimensions of the form aX^b, values of a less than or equal to 0 are not supported')
            end
        else
            if any(legCosts(:,2)<=0)
                error('Index dimensions less than or equal to 0 are not supported')
            end
        end
        [t1,ix1] = sort(legCosts(legCosts(:,1)>0,1));
        [t2,ix2] = sort(legCosts(legCosts(:,1)<0,1),'descend');
        t1 = reshape(t1,1,[]);
        t2 = reshape(t2,1,[]);
        flag = t1(1:end-1)==t1(2:end);
        if any(flag)
            error(['Dimension of index ' num2str(t1(find(flag,1))) ' specified twice'])
        end
        if ~(isempty(t1) && isempty(posindices)) % Necessary as a 1x0 matrix is not the same as a 0x0 matrix
            if ~isequal(t1,posindices)
                error(['Dimension not specified for all positive indices. Supplied: ' num2str(t1) '     Required: ' num2str(posindices)])
            end
        end
        flag = t2(1:end-1)==t2(2:end);
        if any(flag)
            error(['Dimension of index ' num2str(t2(find(flag,1))) ' specified twice'])
        end
        if ~(isempty(t2) && isempty(negindices))
            if ~isequal(t2,negindices)
                error(['Dimension not specified for all negative indices. Supplied: ' num2str(t2) '     Required: ' num2str(negindices)])
            end
        end
        
        % Store list of any summed trivial indices to be stripped
        if costType==1
            trivialindices = legCosts(legCosts(:,2)==1,1);
        else
            trivialindices = legCosts(legCosts(:,2)==1 & legCosts(:,3)==0,1);
        end
        trivialindices = reshape(sort(trivialindices(trivialindices>0),'descend'),1,[]);
        
        % Strip trivial indices
        for a=numel(trivialindices):-1:1
            for b=1:numel(legLinks)
                if sum(legLinks{b}==trivialindices(a))==2
                    trivialindices(a) = []; % Do not strip trivial single-tensor traces (not that this actually matters either way)
                else
                    legLinks{b}(legLinks{b}==trivialindices(a)) = [];
                end
            end
        end
        if ~isempty(trivialindices) && verbosity > 1
            disp(' ');
            disp(['Ignore summed trivial indices: ' unpaddednum2str(trivialindices)]);
        end
        
        % Order leg costs list
        t1 = legCosts(legCosts(:,1)>0,2:end);
        t1 = t1(ix1,:);
        t2 = legCosts(legCosts(:,1)<0,2:end);
        t2 = t2(ix2,:);
        legCosts = [[posindices.';negindices.'] [t1;t2]];
    end
end

function [posindices,negindices] = getIndexLists(allindices)
    posindices = sort(allindices(allindices>0),'ascend');
    negindices = sort(allindices(allindices<0),'descend');
    posindices = posindices(1:2:end);
end

function netcon_displayresult(sequence,cost,donetrace,costType)
    % Displays nicely-formatted final output
    t = ['Best sequence:  ' unpaddednum2str(sequence)];
    if isempty(sequence)
        t = [t '<empty>'];
    end
    disp(t);
    if isempty(cost) || isequal(cost,0)
        if donetrace
            disp('Cost:           Tracing costs only');
        else
            disp('Cost:           0');
        end
    else
        t = 'Cost:           ';
        if costType==2
            for a=numel(cost):-1:2
                t = [t num2str(cost(a)) 'X^' num2str(a-1) ' + ']; %#ok<AGROW>
            end
            t = [t num2str(cost(1)) 'X^0'];
        else
            t = [t num2str(cost)];
        end
        if donetrace
            t = [t ' + tracing costs'];
        end
        disp(t);
    end
end

function str = unpaddednum2str(row)
    str = [];
    for a=row(1:end-1)
        str = [str num2str(a) ' ']; %#ok<AGROW>
    end
    if ~isempty(row)
        str = [str num2str(row(end))];
    end
end

% Functions used in the pure-MATLAB version only:

function [sequence,cost] = netcon_nondisj(legLinks,legCosts,verbosity,costType,muCap,allowOPs,posindices,tracedindices)
    % Set up initial data
    % ===================
    numtensors = numel(legLinks);
    if costType==1
        zerocost = 0;
    else
        zerocost = [];
    end
    allowOPs = (allowOPs==1);
    
    % This code uses the nomenclature of Appendix G, in which a tensor which may be contracted with the result of an outer product [e.g. C in Fig.4(a)] is denoted X.
    
    % Structure of "objects": objects{numElements}{positionInList}{legFlags,tensorFlags,sequenceToBuild,costToBuild,isOP,OPmaxdim,allIn}
    % legFlags: Legs present on object
    % tensorFlags: Tensor constituents of object
    % sequenceToBuild: Cheapest identified contraction sequence for constructing this object
    % costToBuild: Minimum identified cost of constructing this object
    % isOP: Indicates whether the contraction which yielded this object was an outer product
    % OPmaxdim: If isOP==true, then OPmaxdim gives the dimension of the largest constituent tensor
    % allIn: If this tensor is an object X which may be contracted with an outer product, allIn is the dimension of the tensor which contributed no external legs to X, i.e. xi_C in Fig.5(c).
    
    objects = cell(1,numtensors);
    objects{1} = cell(1,numtensors);
    tensorflags = false(1,numtensors);
    numleglabels = size(legCosts,1);
    legflags = false(1,numleglabels);
    
    % ### Create lists used in enforcing Sec. II.B.2.c (structure of tensor X contractable with an outer product)
    tensorXlegs = {};
    tensorXflags = [];
    tensorXdims = {};
    % ### End of creating lists
        
    for a=1:numtensors
        tensorflags(a) = true;
        legflags(abs(legLinks{a})) = true;
        objects{1}{a} = {legflags,tensorflags,[],zerocost,false,[],zeros(1,costType)};

        % ### Set up initial list data used in enforcing Sec. II.B.2.c
        if allowOPs
            [tensorXlegs,tensorXdims,tensorXflags] = addToTensorXlist(tensorXlegs,tensorXdims,tensorXflags,legflags,Inf*ones(1,costType),costType,true);
        end
        % ### End of setting up linked list data
                
        tensorflags(a) = false;
        legflags(abs(legLinks{a})) = false;
    end
    
    % ### Set up initial list data used in enforcing Sec. II.B.2.c (continued)
    tensorXflags = zeros(1,numel(tensorXflags));
    % ### End of setting up initial linked list data (continued)
    
    for a=2:numtensors
        objects{a} = {};
    end
    
    newobjectflags = cell(1,numtensors);
    newobjectflags{1} = true(1,numtensors);
    
    oldmuCap = 0;
    newmuCap = Inf;
    
    done = false;
    while ~done
        if verbosity>0
            if oldmuCap~=muCap
                if costType==1
                    disp(['Looking for solutions with maximum cost of ' num2str(muCap)]);
                else
                    disp(['Looking for solutions of cost O(X^' num2str(muCap) ')']);
                end
            end
        end
        for numInObjects = 2:numtensors
            if verbosity > 2
                disp(['Pairwise contractions (AB) involving ' num2str(numInObjects) ' fundamental tensors:']);
            end
            for numInPieceOne = 1:floor(numInObjects/2)
                numInPieceTwo = numInObjects - numInPieceOne;
                if verbosity > 2
                    disp(['A contains ' num2str(numInPieceOne) ', B contains ' num2str(numInPieceTwo)'.']);
                    pause(0.01);
                end
                if numel(objects{numInPieceOne})>0 && numel(objects{numInPieceTwo})>0

                    % Iterate over pairings: Iterate over object 1
                    for a = 1:numel(objects{numInPieceOne})

                        % Get data for object 1
                        obj1data = objects{numInPieceOne}{a};
                        % obj1data: legs, tensors, seqToBuild, costToBuild, isOP, maxdimOP, allIn
                        legs1 = obj1data{1};
                        tensorsIn1 = obj1data{2};
                        seq1 = obj1data{3};
                        costToBuild1 = obj1data{4};
                        isOP1 = obj1data{5};
                        OPmaxdim1 = obj1data{6};
                        allIn1 = obj1data{7};
                        isnew1 = newobjectflags{numInPieceOne}(a);

                        % Iterate over pairings: Iterate over object 2
                        if numInPieceOne == numInPieceTwo
                            obj2list = a+1:numel(objects{numInPieceTwo});
                        else
                            obj2list = 1:numel(objects{numInPieceTwo});
                        end
                        for b = obj2list
                            
                            % Check object 1 and object 2 don't share any common tensors (which would then appear twice in the resulting network)
                            if ~any(objects{numInPieceOne}{a}{2} & objects{numInPieceTwo}{b}{2})

                                % Get data for object 2
                                obj2data = objects{numInPieceTwo}{b};
                                % obj2data: legs, tensors, seqToBuild, costToBuild, isOP, maxdimOP, allIn
                                legs2 = obj2data{1};
                                tensorsIn2 = obj2data{2};
                                seq2 = obj2data{3};
                                costToBuild2 = obj2data{4};
                                isOP2 = obj2data{5};
                                OPmaxdim2 = obj2data{6};
                                allIn2 = obj2data{7};
                                isnew2 = newobjectflags{numInPieceTwo}(b);
                                
                                commonlegs = legs1 & legs2; % Common legs
                                freelegs = xor(legs1,legs2);
                                freelegs1 = legs1 & freelegs;
                                freelegs2 = legs2 & freelegs;
                                commonlegsflag = any(commonlegs);

                                isOK = allowOPs || commonlegsflag; % Exclude outer products if allowOPs is not set

                                thisTensorXflag = -1;
                                % ### Enforce Sec. II.B.2.b,c,d (only perform outer product if there is a known tensor X with appropriate structure; only contract resulting object in another outer product or with an appropriate tensor X; enforce index dimension constraints)
                                if isOK && ~commonlegsflag
                                    % It's an outer product. Check if a suitable tensor X exists yet to contract with this outer product [Fig.5(c) & Eq.(25)].
                                    if oldmuCap == muCap
                                        % Pass for new X's
                                        if isnew1 || isnew2
                                            % Using a new object - allowed to contract with old and new X's
                                            % Note - the while/end construction is faster than using "find"
                                            Xstart = 1;
                                            Xend = 1;
                                            while Xend<=numel(tensorXflags) && tensorXflags(Xend)~=2;
                                                Xend = Xend + 1;
                                            end
                                        else
                                            % Made from old objects - only allowed to contract with new X's. Already had a chance to contract with old X's
                                            % on the previous pass so repeating these is unnecessary.
                                            Xstart = 1;
                                            while Xstart<=numel(tensorXflags) && tensorXflags(Xstart)~=1;
                                                Xstart = Xstart + 1;
                                            end
                                            Xend = Xstart;
                                            while Xend<=numel(tensorXflags) && tensorXflags(Xend)==1;
                                                Xend = Xend + 1;
                                            end
                                        end
                                    else
                                        % Old X's only on this pass
                                        Xstart = 1;
                                        Xend = 1;
                                        while Xend<=numel(tensorXflags) && tensorXflags(Xend)==0;
                                            Xend = Xend + 1;
                                        end
                                    end
                                    for x = Xstart:Xend-1
                                        if all(tensorXlegs{x}(freelegs)) 
                                            % IIB2c: xi_C > xi_A (25)
                                            if isGreaterThan_sd(tensorXdims{a},getProdLegDims(freelegs,legCosts,costType),costType)
                                                % IIB2b: xi_C > xi_D && xi_C > xi_E: (16)
                                                if isGreaterThan_sd(getProdLegDims(tensorXlegs{x}&~freelegs,legCosts,costType),getProdLegDims(freelegs1,legCosts,costType),costType)
                                                    if isGreaterThan_sd(getProdLegDims(tensorXlegs{x}&~freelegs,legCosts,costType),getProdLegDims(freelegs2,legCosts,costType),costType)
                                                        thisTensorXflag = tensorXflags(x);
                                                        break;
                                                    end
                                                end
                                            end
                                        end
                                    end
                                    isOK = thisTensorXflag~=-1;
                                end
                                
                                % If either constituent is the result of an outer product, check that it is being contracted with an appropriate tensor
                                % [either this is a contraction over all indices, or this is an outer product with a tensor of larger total dimension than
                                % either constituent of the previous outer product, and Eqs. (16), (25), and (26) are satisfied].
                                if isOK && (isOP1 || isOP2)
                                    % Post-OP. This contraction only allowed if it is also an outer product, or if only one object is an outer product, it involves all indices on that tensor, and the other object satisfies the relevant conditions.
                                    isOK = xor(isOP1,isOP2) || ~commonlegsflag; % If contracting over common indices, only one object may be an outer product
                                    if isOK 
                                        if commonlegsflag
                                            % This contraction is not itself an outer product
                                            % Conditions on outer product object:
                                            if isOP1
                                                % Check all-indices condition:
                                                if isequal(commonlegs,legs1)
                                                    % Check free legs on contracting tensor are larger than summing legs going to each component of outer product [Eq. (16)]
                                                    isOK = isGreaterThan_sd(getProdLegDims(freelegs,legCosts,costType),OPmaxdim1,costType); % IIB2b: xi_C > xi_D, xi_C > xi_E (16)
                                                else
                                                    isOK = false;
                                                end
                                            else
                                                % Check all-indices condition:
                                                if isequal(commonlegs,legs2)
                                                    % Check free legs on contracting tensor are larger than summing legs going to each component of outer
                                                    % product [Eq. (16)]
                                                    isOK = isGreaterThan_sd(getProdLegDims(freelegs,legCosts,costType),OPmaxdim2,costType); % IIB2b: xi_C > xi_D, xi_C > xi_E (16)
                                                else
                                                    isOK = false;
                                                end
                                            end
                                            % Conditions on X: Ensure X is fundamental or acceptably-constructed (note: structure is checked by requiring
                                            % non-zero value of allIn)
                                            if isOK
                                                if isOP1
                                                    % Tensor 2 is X
                                                    if numInPieceTwo > 1
                                                        % Tensor 2 is not fundamental
                                                        % Check tensor 2 is constructed in an acceptable fashion [Fig. 5(c) and Eqs. (25) and (26)]
                                                        isOK = isGreaterThan_sd(allIn2,getProdLegDims(freelegs,legCosts,costType),costType); % IIB2c: xi_C > xi_D (26)
                                                        if isOK
                                                            isOK = isGreaterThan_sd(allIn2,getProdLegDims(freelegs1,legCosts,costType),costType); % IIB2c: xi_C > xi_A (25)
                                                        end
                                                    end
                                                else
                                                    % Tensor 1 is X
                                                    if numInPieceOne > 1
                                                        % Tensor 1 is not fundamental
                                                        % Check tensor 1 is constructed in an acceptable fashion [Fig. 5(c) and Eqs. (25) and (26)]
                                                        isOK = isGreaterThan_sd(allIn1,getProdLegDims(freelegs,legCosts,costType),costType); % IIB2c: xi_C > xi_D (26)
                                                        if isOK
                                                            isOK = isGreaterThan_sd(allIn1,getProdLegDims(freelegs2,legCosts,costType),costType); % IIB2c: xi_C > xi_A (25)
                                                        end
                                                    end
                                                end
                                            end
                                        else
                                            % This contraction is an outer product. If either constituent is an outer product, check that both tensors
                                            % within that object are not larger than the third tensor with which they are now being contracted.
                                            if isOP1
                                                isOK = ~isGreaterThan_sd(OPmaxdim1,getProdLegDims(freelegs2,legCosts,costType),costType); % IIB2b: xi_C >= xi_A, xi_C >= xi_B (20)
                                            end
                                            if isOK && isOP2
                                                isOK = ~isGreaterThan_sd(OPmaxdim2,getProdLegDims(freelegs1,legCosts,costType),costType); % IIB2b: xi_C >= xi_A, xi_C >= xi_B (20)
                                            end
                                        end
                                    end
                                end
                                % ### End of enforcing Sec. II.B.2.b,c,d  (only perform outer product if there is a known tensor X with appropriate structure; only contract resulting object in another outer product or with an appropriate tensor X; enforce index dimension constraints)

                                % If contraction is not prohibited, check cost is acceptable (<=muCap and, if not involving new objects, >oldmuCap)
                                if isOK
                                    % If constructing an outer product which may contract with a new X, do not exclude on basis of low cost: Hence
                                    % isnew1||isnew2||thisTensorXflag>0
                                    [newCost,isOK] = getBuildCost(freelegs,commonlegs,legCosts,costType,oldmuCap,muCap,isnew1||isnew2||thisTensorXflag>0,costToBuild1,costToBuild2);
                                    if ~isOK
                                        newmuCap = min([newmuCap newCost]);
                                    end
                                end

                                % If cost is OK, compare with previous best known cost for constructing this object
                                if isOK
                                    % Get involved tensors
                                    tensorsInNew = tensorsIn1 | tensorsIn2;
                                    % Find if previously constructed
                                    objectPtr = 0;
                                    for x=1:numel(objects{numInObjects})
                                        if isequal(objects{numInObjects}{x}{2},tensorsInNew)
                                            objectPtr = x;
                                            break;
                                        end
                                    end
                                    isnew = objectPtr==0;
                                    if isnew
                                        % Is a new construction
                                        objectPtr = numel(objects{numInObjects})+1;
                                    else
                                        % Compare new cost with best-so-far cost for construction of this object
                                        isOK = isLessThan(newCost,objects{numInObjects}{objectPtr}{4},costType);
                                    end
                                    
                                    % ### If appropriate, update tensorXlist (list of tensors which can be contracted with objects created by outer product)
                                    if allowOPs
                                        if isOK
                                            % New tensor or new best cost
                                            E_is_2 = ~any(freelegs2) && any(freelegs1);
                                            if (~any(freelegs1) && any(freelegs2)) || E_is_2
                                                % New best sequence consistent with Fig.5(c).
                                                % Determine the value of allIn, which corresponds to xi_C. (This is used in determining valid tensors X to contract with outer products).
                                                if E_is_2
                                                    allIn = getProdLegDims(legs2,legCosts,costType);
                                                else
                                                    allIn = getProdLegDims(legs1,legCosts,costType);
                                                end
                                                % Add to tensor X list for outer products (or if already there, update the value of allIn):
                                                if isnew
                                                    if isGreaterThan_sd(dimSquared(allIn,costType),getProdLegDims(freelegs,legCosts,costType),costType) % Enforce Eq.(27)
                                                        [tensorXlegs,tensorXdims,tensorXflags] = addToTensorXlist(tensorXlegs,tensorXdims,tensorXflags,freelegs,allIn,costType,isnew);
                                                    end
                                                else
                                                    if isGreaterThan_sd(dimSquared(allIn,costType),getProdLegDims(freelegs,legCosts,costType),costType) % Enforce Eq.(27)
                                                        [tensorXlegs,tensorXdims,tensorXflags] = addToTensorXlist(tensorXlegs,tensorXdims,tensorXflags,freelegs,allIn,costType,isnew,~isequal(objects{numInObjects}{objectPtr}{7},zeros(1,costType)));
                                                    elseif ~isequal(objects{numInObjects}{objectPtr}{7},zeros(1,costType)) % Only need to invoke removeFromTensorXList if there might actually be an entry
                                                        [tensorXlegs,tensorXdims,tensorXflags] = removeFromTensorXlist(tensorXlegs,tensorXdims,tensorXflags,freelegs);
                                                    end
                                                end
                                            else
                                                % This tensor is not an eligible tensor X for an outer product: Store a dummy value in allIn to indicate this
                                                allIn = zeros(1,costType);
                                                % Best cost and not consistent with Fig.5(c): Ensure does not appear in tensorXlist. Active removal only
                                                % required if object is not new, and previous best sequence was consistent with Fig.5(c), so allIn is not a
                                                % dummy on the old entry.
                                                if ~isnew && ~isequal(objects{numInObjects}{objectPtr}{7},zeros(1,costType))
                                                    [tensorXlegs,tensorXdims,tensorXflags] = removeFromTensorXlist(tensorXlegs,tensorXdims,tensorXflags,freelegs);
                                                end
                                            end
                                        elseif isequal(newCost,objects{numInObjects}{objectPtr}{4})
                                            % Equal-best cost to a known sequence for the same tensor
                                            if ~isequal(objects{numInObjects}{objectPtr}{7},zeros(1,costType))
                                                % Previous best sequence was consistent with Fig.5(c) so tensor may appear in the provisional environments list
                                                E_is_2 = ~any(freelegs2) && any(freelegs1);
                                                if (~any(freelegs1) && any(freelegs2)) || E_is_2
                                                    % Determine the value of allIn, which corresponds to xi_C in Fig.5(c).
                                                    if E_is_2
                                                        allIn = getProdLegDims(legs2,legCosts,costType);
                                                    else
                                                        allIn = getProdLegDims(legs1,legCosts,costType);
                                                    end
                                                    % If smaller than previous value, update the value of allIn:
                                                    if isGreaterThan_sd(objects{numInObjects}{objectPtr}{7},allIn,costType)
                                                        if isGreaterThan_sd(dimSquared(allIn,costType),getProdLegDims(freelegs,legCosts,costType),costType) % Enforce Eq.(27)
                                                            [tensorXlegs,tensorXdims,tensorXflags] = updateTensorXlist(tensorXlegs,tensorXdims,tensorXflags,freelegs,allIn);
                                                        else
                                                            [tensorXlegs,tensorXdims,tensorXflags] = removeFromTensorXlist(tensorXlegs,tensorXdims,tensorXflags,freelegs);
                                                        end
                                                    end
                                                else
                                                    % Found best-equal sequence not consistent with Fig.5(c)
                                                    [tensorXlegs,tensorXdims,tensorXflags] = removeFromTensorXlist(tensorXlegs,tensorXdims,tensorXflags,freelegs);
                                                end
                                             %else: There already exists a best-known-cost sequence for the tensor which is not consistent with Fig.5(c), and isOK=false. Tensor does not appear in tensorXlist. No need to assign allIn. Now returning to start of main loop.
                                            end
                                        % else: Sequence is not capable of updating tensorXlist (not better cost, not equal cost). Also, isOK=false. No need to assign allIn. Now returning to start of main loop.
                                        end
                                    else
                                        % Not doing outer products. Store a dummy value in allIn, which is never used.
                                        allIn = [];
                                    end
                                    % ### Done updating tensorXlist (list of tensors which can be contracted with objects created by outer product)
                                end

                                if isOK
                                    % Either no previous construction, or this one is better
                                    if ~any(commonlegs)
                                        % ### This construction is an outer product. Note dimension of larger of the two participating tensors in newmaxdim. (This is used in enforcing index-dimension-related constraints.)
                                        newmaxdim = getProdLegDims(legs1,legCosts,costType);
                                        newmaxdim2 = getProdLegDims(legs2,legCosts,costType);
                                        if isGreaterThan_sd(newmaxdim2,newmaxdim,costType)
                                            newmaxdim = newmaxdim2;
                                        end
                                        % ### End recording dimension of larger of the two participating tensors in newmaxdim.
                                        thisIsOP = true;
                                        newseq = [seq1 seq2 0];
                                    else
                                        % This construction is not an outer product.
                                        if isOP1
                                            newseq = [seq2 seq1 find(commonlegs)];
                                        else
                                            newseq = [seq1 seq2 find(commonlegs)];
                                        end
                                        thisIsOP = false;
                                        % ### This construction is not an outer product. Therefore store a dummy value in maxdim. (For outer products, maxdim records the dimension of the larger participating tensor, to assist in enforcing index-dimension-related constraints.)
                                        newmaxdim = [];
                                        % ### End storing dummy value in maxdim
                                    end
                                    
                                    % Update objects{} with this construction
                                    objects{numInObjects}{objectPtr} = {freelegs,tensorsInNew,newseq,newCost,thisIsOP,newmaxdim,allIn};
                                    % ### Note 1: If this tensor has the structure of Fig.5(c) and so is capable of being contracted with an outer product object, |E| is recorded in allIn (otherwise this is a dummy value).
                                    % ### Note 2: If this tensor is constructed by outer product, the dimension of the largest participating tensor is recorded in newmaxdim. (This is used in enforcing index-dimension-related constraints.) Otherwise, this is a dummy value.
                                    
                                    % Flag as a new construction
                                    newobjectflags{numInObjects}(objectPtr) = true;
                                    
                                    % If top level, display result
                                    if numInObjects == numtensors 
                                        % ### If a valid contraction sequence has been found, there is no need to perform any contraction sequence more expensive than this. Set muCap accordingly.
                                        if costType==1
                                            muCap = newCost;
                                        else
                                            muCap = numel(newCost)-1;
                                        end
                                        % ### Done setting muCap accordingly.
                                        if verbosity > 1
                                            displayInterimCostAndSequence(newCost,newseq,costType,posindices,tracedindices);
                                        end
                                    end
                                end
                            end
                        end
                    end
                end
            end
        end
        
        % ### Finished searching if an object has been constructed which contains all tensors, and no new outer products have been enabled on the last pass (all(tensorXflags<2)==true, indicating that there are no new entries in the list of tensors which can be contracted with outer products).
        done = numel(objects{numtensors})~=0 && (all(tensorXflags<2) || ~allowOPs); % Final object has been constructed, and if outer products are allowed, also no new X's have recently been constructed
        
        if ~done
            if all(tensorXflags<2)
                % ### All X tensors have been present for an entire pass, so all permitted outer products at this cost have already been constructed.
                % Increment muCap, update oldmuCap
                if costType==1
                    if newmuCap < muCap * max([min(legCosts) 2])
                        newmuCap = muCap * max([min(legCosts) 2]);
                    end
                end
                oldmuCap = muCap;
                muCap = newmuCap;
                newmuCap = Inf;
            else
                % ### New X tensors generated this pass (some tensor X flags==2). Do another pass with same cost limit, to construct newly-allowed objects (i.e. sequences of affordable cost including at least one new outer product).
                % ### This is achieved by updating oldmuCap only. Now only outer products and contractions involving newly-created tensors will satisfy mu_0 < mu <= muCap.
                oldmuCap = muCap;
            end
            % Clear all new object flags
            for a=1:numel(newobjectflags)
                newobjectflags{a} = false(1,numel(newobjectflags{a}));
            end
            % ### Update tensor X flags (2 -> 1 -> 0):
            % ### 2: Newly created this pass becomes
            % ### 1: Created last pass; allow construction of cheap objects which contract with this, as they may have previously been excluded due to lack of a valid tensor X. 1 becomes...
            % ### 0: Old tensor X. Standard costing rules apply.
            % ### Delete redundant entries in tensorXlist (e.g. if A has a subset of the legs on B, and an equal or lower value of allIn (i.e. |E| in Fig.5(c)))
            [tensorXlegs,tensorXdims,tensorXflags] = mergeTensorXlist(tensorXlegs,tensorXdims,tensorXflags,costType);
            % ### Done updating tensor X flags
        else
            if numel(objects{numtensors})~=1
                error('Inappropriate number of objects containing all tensors!')
            end
        end
    end
    
    % Extract final result
    sequence = int32(objects{numtensors}{1}{3});
    cost = objects{numtensors}{1}{4};
end

function [newCost,isOK] = getBuildCost(freelegs,commonlegs,legCosts,costType,oldmuCap,muCap,isnew,costToBuild1,costToBuild2)
    % Get fusion cost
    allLegs = freelegs | commonlegs;
    isOK = true;
    if costType==1
        % Is cost too high (>muCap)?
        newCost = prod(legCosts(allLegs)) + costToBuild1 + costToBuild2;
        if newCost > muCap
            isOK = false;
        end
        
        % Is cost too low (not made from new objects, and <=oldmuCap: This construction has been done before)
        if isOK && ~isnew
            if newCost <= oldmuCap
                isOK = false;
                newCost = Inf;
            end
        end
    else
        % Is cost too high (>muCap)?
        fusionpower = sum(legCosts(allLegs,2));
        if fusionpower > muCap
            isOK = false;
            newCost = fusionpower;
        end
        
        % Is cost too low (not made from new objects, and <=oldmuCap: This construction has been done before)
        if isOK && ~isnew
            if fusionpower <= oldmuCap
                isOK = false;
                newCost = Inf;
            end
        end
        
        % If cost OK, determine total cost of construction
        if isOK
            newCostLen = max([numel(costToBuild1) numel(costToBuild2) fusionpower+1]);
            newCost = zeros(1,newCostLen);
            newCost(1:numel(costToBuild1)) = costToBuild1;
            if ~isempty(costToBuild2)
                newCost(1:numel(costToBuild2)) = newCost(1:numel(costToBuild2)) + costToBuild2;
            end
            newCost(fusionpower+1) = newCost(fusionpower+1) + prod(legCosts(allLegs,1));
        end
    end
end

function flag = isLessThan(cost1,cost2,costType)
    % Compares two full network costs
    if costType==1
        flag = cost1 < cost2;
    else
        if numel(cost1) < numel(cost2)
            flag = true;
        elseif numel(cost1) > numel(cost2)
            flag = false;
        else
            flag = false;
            for a = numel(cost2):-1:1
                if cost1(a) < cost2(a)
                    flag = true;
                    break;
                elseif cost1(a) > cost2(a)
                    break;
                end
            end
        end
    end
end

function flag = isGreaterThan_sd(cost1,cost2,costType)
    % Compares two single-index costs
    if costType==1
        flag = cost1 > cost2;
    else
        flag = false;
        if cost1(2) > cost2(2)
            flag = true;
        elseif cost1(2) == cost2(2)
            if cost1(1) > cost2(1)
                flag = true;
            end
        end
    end
end

function dim = getProdLegDims(freelegs,legCosts,costType)
    if costType==1
        dim = prod(legCosts(freelegs));
    else
        dim = [prod(legCosts(freelegs,1)) sum(legCosts(freelegs,2))];
    end
end

function dim = dimSquared(dim,costType)
    if costType==1
        dim = dim*dim;
    else
        dim = [dim(1)*dim(1) dim(2)*2];
    end
end

function displayInterimCostAndSequence(cost,seq,costType,posindices,tracedindices)
    % Displays cost and sequence
    for a=1:numel(tracedindices)
        seq(seq>=tracedindices(a)) = seq(seq>=tracedindices(a)) + 1;
    end
    dispseq = [tracedindices seq];
    dispseq(dispseq>0) = posindices(dispseq(dispseq>0));
    disp(['Sequence:       ' unpaddednum2str(dispseq)]);
    if costType==1
        t = ['Cost:           ' num2str(cost)];
    else
        t = 'Cost:           ';
        for a = numel(cost):-1:2
            t = [t num2str(cost(a)) 'X^' num2str(a-1) ' + ']; %#ok<AGROW>
        end
        t = [t num2str(cost(1)) 'X^0'];
    end
    if ~isempty(tracedindices)
        t = [t ' + tracing costs'];
    end
    disp(t);
end

function [tensorXlegs,tensorXdims,tensorXflags] = addToTensorXlist(tensorXlegs,tensorXdims,tensorXflags,freelegs,allIn,costType,isnew,oldMayHaveEntry)
    % Constructed a new tensor for tensorXlist, or a known tensor at same or better cost.
    % If legs exactly match a known non-provisional entry, consider as a possible tighter bound on allIn.
    % Otherwise, consider for provisional list if not made redundant by any non-provisional entries.
    % Add to provisional list if not made redundant by any non-provisional entries.
    consider = true;
    ptr = find(tensorXflags==1,1,'last');
    for a=ptr:-1:1
        if isequal(tensorXlegs{a},freelegs)
            % If legs exactly match a non-provisional entry, update value of allIn.
            % If allIn for this entry just got increased, associated constraints have been relaxed. Flag this updated entry as provisional to trigger another pass.
            if isGreaterThan_sd(allIn,tensorXdims{a},costType)
                tensorXdims{a} = allIn;
                tensorXflags(a) = 2;
                % Flags are always in ascending order: Move re-flagged entry to end of list
                tensorXdims = tensorXdims([1:a-1 a+1:end a]);
                tensorXlegs = tensorXlegs([1:a-1 a+1:end a]);
                tensorXflags = tensorXflags([1:a-1 a+1:end a]);
            else
                tensorXdims{a} = allIn;
            end
            consider = false;
            break;
        else
            % Check to see if made redundant by existing non-provisional entry
            if all(tensorXlegs{a}(freelegs)) && ~isGreaterThan_sd(allIn,tensorXdims{a},costType)
                % All legs in freelegs are in overlap with tensorXlegs{a}, and dimension of absorbed tensor is not greater: Proposed new entry is redundant.
                % (Greater dimension is allowed as it would mean more permissive bounds for a subset of legs)
                consider = false;
                if ~isnew
                    if oldMayHaveEntry
                        % This tensor: Excluded from list.
                        % Previous, higer-cost contraction sequence may have successfully made an entry. Remove it.
                        [tensorXlegs,tensorXdims,tensorXflags] = removeFromTensorXlist(tensorXlegs,tensorXdims,tensorXflags,freelegs);
                    end
                end
                break;
            end
        end
    end
    if consider
        % Tensor not excluded after comparison with non-provisional entries:
        % If legs exactly match another provisional entry, new submission is a cheaper sequence so keep only the new value of allIn.
        % (This is the same subnetwork but with a better cost, and possibly a different value of \xi_C.)
        if ~isnew
            if oldMayHaveEntry
                for a=ptr+1:numel(tensorXlegs)
                    if isequal(tensorXlegs{a},freelegs)
                        tensorXdims{a} = allIn;
                        consider = false;
                        break;
                    end
                end
            end
        end
        % Otherwise: This is a new tensorXlist entry
        if consider
            tensorXlegs{end+1} = freelegs;
            tensorXflags(end+1) = 2;
            tensorXdims{end+1} = allIn;
        end
    end
end

function [tensorXlegs,tensorXdims,tensorXflags] = updateTensorXlist(tensorXlegs,tensorXdims,tensorXflags,freelegs,allIn)
    % Found new contraction sequence for an existing entry, but with a smaller value of allIn. Update the stored value to this value.
    % (This is the same subnetwork, but the \xi_C constraint has been tightened.)
    for a=numel(tensorXlegs):-1:1
        if isequal(freelegs,tensorXlegs{a})
            tensorXdims{a} = allIn;
            break;
        end
    end
    % If the original entry was provisional and redundant, this one is too. No match will be found (as the redundant tensor was never recorded), and that's OK.
    % If the original entry was not provisional and redundant, it has now been updated.
end

function [tensorXlegs,tensorXdims,tensorXflags] = removeFromTensorXlist(tensorXlegs,tensorXdims,tensorXflags,freelegs)
    % Remove this tensor from tensorXlist.
    % Cannot restrict checking just to provisional portion, because might need to remove a confirmed tensor's data from the list in the scenario described in footnote 2.
    for a=numel(tensorXlegs):-1:1
        if isequal(freelegs,tensorXlegs{a})
            tensorXlegs(a) = [];
            tensorXflags(a) = [];
            tensorXdims(a) = [];
            break;
        end
    end    
end

function [tensorXlegs,tensorXdims,tensorXflags] = mergeTensorXlist(tensorXlegs,tensorXdims,tensorXflags,costType)
    % Merge provisional tensors into main list and decrease all nonzero flags by one.
    % For each provisional entry in turn, check if it makes redundant or is made redundant by any other provisional entries, and if it makes redundant any
    % non-provisional entries. If so, delete the redundant entries.
    
    % Decrease non-zero tensorXflags
    tensorXflags(tensorXflags>0) = tensorXflags(tensorXflags>0)-1;
    
    ptr = find(tensorXflags==1,1,'first');
    for a=numel(tensorXlegs):-1:ptr
        % Permit provisional tensors to be eliminated by other provisional tensors (elimination by non-provisional tensors was done earlier)
        for b=[ptr:a-1 a+1:numel(tensorXlegs)]
            if all(tensorXlegs{b}(tensorXlegs{a})) && ~isGreaterThan_sd(tensorXdims{a},tensorXdims{b},costType) % All legs in tensorXlegs{a} overlap with tensorXlegs{b}, and dimension of absorbed tensor is not greater: tensorXlegs{a} is redundant.
                tensorXlegs(a) = [];
                tensorXflags(a) = [];
                tensorXdims(a) = [];
                break;
            end
        end
    end
    
    for a=ptr-1:-1:1
        % Now permit non-provisional tensors to be eliminated by provisional tensors, as these are now confirmed
        for b=ptr:numel(tensorXlegs)
            if all(tensorXlegs{b}(tensorXlegs{a})) && ~isGreaterThan_sd(tensorXdims{a},tensorXdims{b},costType) % All legs in tensorXlegs{a} overlap with tensorXlegs{b}, and dimension of absorbed tensor is not greater: tensorXlegs{a} is redundant.
                tensorXlegs(a) = [];
                tensorXflags(a) = [];
                tensorXdims(a) = [];
                break;
            end
        end
    end
end


==> netcon_nondisj_cpp.cpp <==
// netcon_nondisj_cpp v2.01_arXiv
// by Robert N. C. Pfeifer, 2014
// Contact: rpfeifer.public@gmail.com, robert.pfeifer@mq.edu.au

// Note: This code uses the nomenclature of Appendix G of arXiv:1304.6112v4 [cond-mat.str-el] (2014) [or equivalently, Appendix F of Phys. Rev. E 90, 033315 (2014)], where a composite tensor which may be contracted with the result of an outer product is denoted X.
// Note 2: This code contains minor bugfixes when compared with v2.00 which was released with Phys. Rev. E 90, 033315 (2014) - see comments in netcon.m.

#include "mex.h"

class objectData
{
public:
    objectData();
    ~objectData();
    
    bool *legLinks;
    bool *tensorflags; // Length is always numtensors
    mwIndex sequencelen;
    mwIndex *sequence;
    mwIndex costlen;
    double *cost;
    bool isOP;
    double *maxdim; // Length 2 if costType==2, length 1 if costType==1
    double *allIn;
    bool isnew;
};

objectData::objectData()
{
    legLinks = NULL;
    tensorflags = NULL;
    sequence = NULL;
    cost = NULL;
    maxdim = NULL;
    allIn = NULL;
}
    
objectData::~objectData()
{
    if (legLinks!=NULL) {delete[] legLinks; legLinks = NULL;}
    if (tensorflags!=NULL) {delete[] tensorflags; tensorflags = NULL;}
    if (sequence!=NULL) {delete[] sequence; sequence = NULL;}
    if (cost!=NULL) {delete[] cost; cost = NULL;}
    if (maxdim!=NULL) {delete[] maxdim; maxdim = NULL;}
    if (allIn!=NULL) {delete[] allIn; allIn = NULL;}
}

// Objects are indexed in two different ways:
// (objectList*)objects[n] is a list of all objects made up of exactly n tensors.
// (ObjectTree*)root points to a tree structure used to quickly locate an object containing a specific set of tensors.


class objectList
{
public:
    objectList();
    ~objectList();
    
    objectList* next;
    objectData* object;
};

objectList::objectList()
{
    next = NULL;
    object = NULL;
}

objectList::~objectList()
{
    // Iterative deletion of downstream list (not recursive - lists can be hundreds of thousands of entries long, and recursion can overflow the stack)
    // Entire list is deleted when root node is deleted.
    while (next!=NULL) {
        objectList *t = next;
        next = next->next;
        t->next = NULL;
        delete t;
    }
    // Do not delete objects - this is done when deleting the object tree
    object = NULL;
}


class objectTree
{
public:
    objectTree(const mwIndex numtensors, const mwIndex offset);
    ~objectTree();
    inline objectTree* getbranch(const mwIndex branch);
    inline void setbranch(const mwIndex branch, objectTree *target);
    
    mwIndex numentries;
    objectData* object;
    mwIndex offset;
    
private:
    objectTree** branches;
};

objectTree::objectTree(const mwIndex numtensors, const mwIndex o)
{
    offset = o;
    numentries = numtensors-offset;
    branches = new objectTree*[numentries]; // OK
    for (mwIndex x=0;x<numentries;x++) branches[x] = NULL;
    object = NULL;
}

objectTree::~objectTree()
{
    // Recursive deletion of object tree (acceptable: max recursion depth = numtensors+1)
    // Entire tree is deleted when root node is deleted.
    for (mwIndex x=0;x<numentries;x++) if (branches[x]!=NULL) {delete branches[x]; branches[x] = NULL;}
    delete[] branches;
    branches = NULL;
    if (object!=NULL) {delete object; object=NULL;}
}

inline objectTree* objectTree::getbranch(const mwIndex branch) {return branches[branch-offset];}
inline void objectTree::setbranch(const mwIndex branch, objectTree *target) {branches[branch-offset] = target;}


class tensorXlist
{
public:
    tensorXlist();
    ~tensorXlist();
    
    tensorXlist *next;
    tensorXlist *prev;
    bool *legs;
    double *allIn; // For a tensor whose construction is consistent with Fig.5(c), allIn is the dimension of index c, corresponding to |E|.
    mwIndex flag;
};

tensorXlist::tensorXlist()
{
    next = NULL;
    prev = NULL;
    legs = NULL;
    allIn = NULL;
    flag = 2;
}

tensorXlist::~tensorXlist()
{
    // Only this node is deleted.
    next = NULL;
    prev = NULL;
    if (legs!=NULL) {
        delete[] legs;
        legs = NULL;
    }
    if (allIn!=NULL) {
        delete[] allIn;
        allIn = NULL;
    }
}


inline bool anyand(const bool *in1,const bool *in2,const mwIndex len) {for (mwIndex x=0;x<len;x++) if (in1[x] && in2[x]) return true; return false;}
inline bool any(const bool *in,const mwIndex len) {for (mwIndex x=0;x<len;x++) if (in[x]) return true; return false;}
inline bool notany(const bool *in,const mwIndex len) {for (mwIndex x=0;x<len;x++) if (in[x]) return false; return true;}
inline bool allAofB(const bool *in1,const bool *in2,const mwIndex len) {for (mwIndex x=0;x<len;x++) if (in2[x]) if (!in1[x]) return false; return true;}
inline bool* do_and(const bool *in1,const bool *in2,const mwIndex len) {bool *rtn = new bool[len]; for (mwIndex x=0;x<len;x++) rtn[x] = in1[x] && in2[x]; return rtn;} // *
inline bool* do_andnot(const bool *in1,const bool *in2,const mwIndex len) {bool *rtn = new bool[len]; for (mwIndex x=0;x<len;x++) rtn[x] = in1[x] && (~in2[x]); return rtn;} // *
inline bool* do_xor(const bool *in1,const bool *in2,const mwIndex len) {bool *rtn = new bool[len]; for (mwIndex x=0;x<len;x++) rtn[x] = (in1[x] && !in2[x]) || (!in1[x] && in2[x]); return rtn;} // *
inline bool* do_or(const bool *in1,const bool *in2,const mwIndex len) {bool *rtn = new bool[len]; for (mwIndex x=0;x<len;x++) rtn[x] = (in1[x] || in2[x]); return rtn;} // *
inline bool equalflags(const bool *in1,const bool *in2,const mwIndex len) {for (mwIndex x=0;x<len;x++) if (in1[x]!=in2[x]) return false; return true;}
inline void pause(const double pauselen) {mxArray *pause_mx = mxCreateDoubleScalar(pauselen); mxArray *prhs[] = {pause_mx}; mexCallMATLAB(0,NULL,1,prhs,"pause"); mxDestroyArray(pause_mx); pause_mx = NULL;}

inline double* getprodlegdims(const bool *freelegs, const double *legCosts, const mwSize numleglabels, const mwIndex costType); // *
inline double* dimSquared(const double *dim, const mwIndex costType); // *
inline bool isgreaterthan_sd(const double *dim1, const double *dim2, const mwIndex costType);
inline double* getbuildcost(const bool *freelegs, const bool *commonlegs, const double *legCosts, const mwIndex costType, const double oldmuCap, const double muCap, bool isnew,
        const double *cost1, const double *cost2, const mwIndex cost1len, const mwIndex cost2len, const mwIndex numleglabels, double &rtnmuCap, bool &isOK, mwIndex &newCostLen); // *
inline bool islessthan(const double *cost1,const double *cost2,const mwIndex len1,const mwIndex len2,const mwIndex costType);
inline void displaycostandsequence(const objectData *ptr, const double costtype, const mxArray* tracedindices, const mxArray *posindices);
inline void addToTensorXlist(tensorXlist *&Xlistroot, const bool *freelegs, const mwIndex numleglabels, const double *newallin, const mwIndex costType, const bool isnew, const bool oldMayHaveEntry);
inline void updateTensorXlist(tensorXlist *&Xlistroot, const bool *freelegs, const mwIndex numleglabels, const double *newallin, const mwIndex costType);
inline void removeFromTensorXlist(tensorXlist *&Xlistroot, const bool *freelegs, const mwIndex numleglabels);
inline void mergeTensorXlist(tensorXlist *&Xlistroot, const mwIndex costType, const mwIndex numleglabels);
inline bool allundertwo(tensorXlist *list);

void mexFunction(int nlhs, mxArray *plhs[], int nrhs, const mxArray *prhs[])
{
    // Main routine
    // [sequence cost] = netcon_nondisj_cpp(legLinks,legCosts,verbosity,costType,muCap,allowOPs,posindices,tracedindices)
    
    // Extract supplied data
    // =====================
    const mxArray *legLinks = prhs[0];
    const double *legCosts = mxGetPr(prhs[1]);
    const double verbosity = mxGetScalar(prhs[2]);
    const double costType = mxGetScalar(prhs[3]);
    double muCap = mxGetScalar(prhs[4]);
    const bool allowOPs = (mxGetScalar(prhs[5])==1);
    const mxArray *posindices = prhs[6];
    const mxArray *tracedindices = prhs[7];
    
    // Prepare useful vars
    // ===================
    const mwSize *legCostsdims = mxGetDimensions(prhs[1]);
    const mwSize numleglabels = legCostsdims[0];
    const mwIndex numtensors = mxGetNumberOfElements(legLinks);
    double minlegcost;
    if (muCap > 1e300) mexPrintf("Warning from netcon_nondisj_cpp: muCap very large - risk of numerical overflow.\nRecommended action: Reduce muCap and try again.\n\n");
    if (costType==1) {
        minlegcost = legCosts[0];
        for (mwIndex a=1;a<numleglabels;a++) if (legCosts[a]<minlegcost) minlegcost = legCosts[a];
        if (minlegcost<2) minlegcost = 2;
        if (muCap<minlegcost) muCap=minlegcost;
    }
    double oldmuCap = 0;
    double newmuCap = 1e308;
    bool done = false;
    
    // Create objects index
    // ====================
    objectTree *root = new objectTree(numtensors,0); // OK
    objectList **objects = new objectList*[numtensors]; // OK
    objectList *newObjects = NULL;
    for (mwIndex a=0;a<numtensors;a++) objects[a] = NULL;
    
    // ### Create linked lists used in enforcing Sec. II.B.2.c (structure of tensor X contractable with an outer product)
    tensorXlist *Xlistroot = new tensorXlist; // OK
    tensorXlist *Xlistptr = Xlistroot;
    // ### End of creating linked lists

    for (mwIndex a=0;a<numtensors;a++) {
        root->setbranch(a,new objectTree(numtensors,0)); // OK
        root->getbranch(a)->object = new objectData; // OK
        int *legLinksdata = (int*)mxGetPr(mxGetCell(legLinks,a));
        root->getbranch(a)->object->legLinks = new bool[numleglabels]; // OK
        for (mwIndex b=0;b<numleglabels;b++) root->getbranch(a)->object->legLinks[b] = false;
        for (mwIndex b=0;b<mxGetNumberOfElements(mxGetCell(legLinks,a));b++)
            root->getbranch(a)->object->legLinks[legLinksdata[b]-1] = true; // Leg labels are 1-based
        legLinksdata = NULL;

        // ### Set up initial linked list data used in enforcing Sec. II.B.2.c
        if (a!=0) {
            Xlistptr->next = new tensorXlist; // OK
            Xlistptr->next->prev = Xlistptr;
            Xlistptr = Xlistptr->next;
        }
        Xlistptr->legs = new bool[numleglabels]; // OK
        for (mwIndex b=0;b<numleglabels;b++) Xlistptr->legs[b] = root->getbranch(a)->object->legLinks[b];
        Xlistptr->allIn = new double[mwIndex(costType)]; // OK
        for (mwIndex b=0;b<costType;b++) Xlistptr->allIn[b] = 1e308;
        Xlistptr->flag = 0;
        // ### End of setting up initial linked list data

        root->getbranch(a)->object->tensorflags = new bool[numtensors]; // OK
        for (mwIndex b=0;b<numtensors;b++) root->getbranch(a)->object->tensorflags[b] = (b==a);
        root->getbranch(a)->object->sequencelen = 0;
        root->getbranch(a)->object->costlen = 1;
        root->getbranch(a)->object->cost = new double[1]; // OK
        root->getbranch(a)->object->cost[0] = 0;
        root->getbranch(a)->object->isOP = false;
        root->getbranch(a)->object->allIn = new double[mwIndex(costType)]; // OK
        root->getbranch(a)->object->isnew = true;
        for (mwIndex b=0;b<costType;b++) root->getbranch(a)->object->allIn[b] = 0;

        objectList *t = new objectList; // OK
        t->next = objects[0];
        t->object = root->getbranch(a)->object;
        objects[0] = t;
        t = new objectList; // OK
        t->next = newObjects;
        t->object = root->getbranch(a)->object;
        newObjects = t;
    }
    
    // Main loop
    // =========
    while (!done) {
        if (verbosity>0 && oldmuCap!=muCap) {
            if (costType==1) {
                mexPrintf("Looking for solutions with maximum cost of %g\n",muCap);
                pause(0.01);
            } else {
                mexPrintf("Looking for solutions of cost O(X^%g)\n",muCap);
                pause(0.01);
            }
        }
        for (mwIndex numInObjects=2;numInObjects<=numtensors;numInObjects++) { // All numIn values are 1-based, so note -1 when used as an index
            if (verbosity > 2) mexPrintf("Pairwise contractions (AB) involving %d fundamental tensors:\n",numInObjects);
            for (mwIndex numInPieceOne=1;numInPieceOne<=numInObjects/2;numInPieceOne++) { // mwIndex is integer so effectively rounds down
                mwIndex numInPieceTwo = numInObjects-numInPieceOne;
                if (verbosity > 2) {
                    mexPrintf("A contains %d, B contains %d.\n",numInPieceOne,numInPieceTwo);
                    pause(0.01);
                }
                if (objects[numInPieceOne-1]!=NULL && objects[numInPieceTwo-1]!=NULL) {
                    // Iterate over pairings: Iterate over object 1
                    for (objectList *a = objects[numInPieceOne-1];a!=NULL;a=a->next) {
                        // Get data pointer for object 1
                        objectData *objectPtr1 = a->object;
                        // obj1data: legflags, tensorflags, sequence, cost(ToBuild), isOP, maxdim(encounteredDoingOPs), allIn
                        const bool isnew1 = objectPtr1->isnew;
                        
                        // Iterate over pairings: Iterate over object 2
                        for (objectList *b = (numInPieceOne==numInPieceTwo) ? a->next : objects[numInPieceTwo-1];b!=NULL;b=b->next) {
                            // Check object 1 and object 2 don't share any common tensors (which would then appear twice in the resulting network)
                            // Get data pointer for object 2
                            objectData *objectPtr2 = b->object;
                            if (!anyand(objectPtr1->tensorflags,objectPtr2->tensorflags,numtensors)) {
                                // obj2data: legflags, tensorflags, sequence, cost(ToBuild), isOP, maxdim(encounteredDoingOPs), allIn
                                const bool isnew2 = objectPtr2->isnew;
                                
                                const bool *legs1 = objectPtr1->legLinks;
                                const bool *legs2 = objectPtr2->legLinks;
                                bool *freelegs = do_xor(legs1,legs2,numleglabels); // OK
                                bool *freelegs1 = do_and(legs1,freelegs,numleglabels); // OK
                                bool *freelegs2 = do_and(legs2,freelegs,numleglabels); // OK
                                bool *commonlegs = do_and(legs1,legs2,numleglabels); // OK
                                bool commonlegsflag = any(commonlegs,numleglabels);
                                
                                // Exclude outer products if allowOPs not set
                                bool isOK = (allowOPs || commonlegsflag);
                                int thisTensorXflag = -1; // If contracting an outer product and a tensor X, this records the flag associated with that tensor X. -1 is a recogniseable dummy value.
                                
                                // ### Enforce Sec. II.B.2.b,c,d (only perform outer product if there is a known tensor X with appropriate structure; only contract resulting object in another outer product or with an appropriate tensor X; enforce index dimension constraints)
                                if (isOK && !commonlegsflag) {
                                    // It's an outer product. Check if a suitable tensor X exists yet to contract with this outer product [Fig.5(c) & Eq.(25)].
                                    mwIndex flagStop;
                                    if (oldmuCap==muCap) {
                                        // Pass for new X's
                                        if (isnew1 || isnew2) {
                                            // Using a new object - allowed to contract with old and new X's
                                            Xlistptr = Xlistroot;
                                            flagStop = 1;
                                        }
                                        else {
                                            // Made from old objects - only allowed to contract with new X's
                                            Xlistptr = Xlistroot;
                                            bool done = false;
                                            while (!done) {
                                                if (Xlistptr==NULL) done = true;
                                                else {
                                                    if (Xlistptr->flag==0) Xlistptr = Xlistptr->next;
                                                    else done = true;
                                                }
                                            }
                                            flagStop = 1;
                                        }
                                    }
                                    else {
                                        // Old X's only on this pass
                                        Xlistptr = Xlistroot;
                                        flagStop = 0;
                                    }
                                    double *tdim = NULL;
                                    double *tdim1 = NULL;
                                    double *tdim2 = NULL;
                                    while (Xlistptr!=NULL) {
                                        if (Xlistptr->flag > flagStop) Xlistptr = NULL;
                                        else {
                                            if (allAofB(Xlistptr->legs,freelegs,numleglabels)) {
                                                // IIB2c: xi_C > xi_A (25)
                                                if (tdim==NULL) tdim = getprodlegdims(freelegs,legCosts,numleglabels,costType); // OK
                                                if (isgreaterthan_sd(Xlistptr->allIn,tdim,costType)) {
                                                    // IIB2b: xi_C > xi_D && xi_C > xi_E: (16)
                                                    if (tdim1==NULL) tdim1 = getprodlegdims(freelegs1,legCosts,numleglabels,costType); // OK
                                                    bool *Xfreelegs = do_andnot(Xlistptr->legs,freelegs,numleglabels); // OK
                                                    double *tdimX = getprodlegdims(Xfreelegs,legCosts,numleglabels,costType); // OK
                                                    if (isgreaterthan_sd(tdimX,tdim1,costType)) {
                                                        if (tdim2==NULL) tdim2 = getprodlegdims(freelegs2,legCosts,numleglabels,costType); // OK
                                                        if (isgreaterthan_sd(tdimX,tdim2,costType)) {
                                                            thisTensorXflag = Xlistptr->flag;
                                                            delete[] Xfreelegs; Xfreelegs = NULL;
                                                            delete[] tdimX; tdimX = NULL;
                                                            break;
                                                        }
                                                    }
                                                    delete[] Xfreelegs; Xfreelegs = NULL;
                                                    delete[] tdimX; tdimX = NULL;
                                                }
                                            }
                                            Xlistptr = Xlistptr->next;
                                        }
                                    }
                                    if (tdim2!=NULL) {delete[] tdim2; tdim2 = NULL;}
                                    if (tdim1!=NULL) {delete[] tdim1; tdim1 = NULL;}
                                    if (tdim!=NULL) {delete[] tdim; tdim = NULL;}
                                    isOK = (thisTensorXflag!=-1); // Outer products only OK if a corresponding tensor X has been found
                                }
                                
                                // If either constituent is the result of an outer product, check that it is being contracted with an appropriate tensor
                                // [either this is a contraction over all indices, or this is an outer product with a tensor of larger total dimension than
                                // either constituent of the previous outer product, and Eqs. (16), (25), and (27) are satisfied].
                                if (isOK && (objectPtr1->isOP || objectPtr2->isOP)) {
                                    // Post-OP. This contraction only allowed if it is also an outer product, or if only one object is an outer product, it involves all indices on that tensor, and the other object satisfies the relevant conditions.
                                    isOK = (!objectPtr1->isOP) || (!objectPtr2->isOP) || (!commonlegsflag); // If contracting over common indices, only one object may be an outer product
                                    if (isOK) {
                                        if (commonlegsflag) {
                                            // This contraction is not itself an outer product
                                            double *freelegsdim = NULL;
                                            // Conditions on outer product object:
                                            if (objectPtr1->isOP) { // Object 1 is an outer product
                                                // Check all-indices condition:
                                                if (equalflags(commonlegs,legs1,numleglabels)) {
                                                    // Check free legs on contracting tensor are larger than summing legs going to each component of outer product [Eq. (16)]
                                                    freelegsdim = getprodlegdims(freelegs,legCosts,numleglabels,costType); // OK
                                                    isOK = isgreaterthan_sd(freelegsdim,objectPtr1->maxdim,costType); // IIB2b: xi_C > xi_D, xi_C > xi_E (16)
                                                }
                                                else isOK = false;
                                            }
                                            else { // Object 2 is an outer product
                                                // Check all-indices condition:
                                                if (equalflags(commonlegs,legs2,numleglabels)) {
                                                    // Check free legs on contracting tensor are larger than summing legs going to each component of outer product [Eq. (16)]
                                                    freelegsdim = getprodlegdims(freelegs,legCosts,numleglabels,costType); // OK
                                                    isOK = isgreaterthan_sd(freelegsdim,objectPtr2->maxdim,costType); // IIB2b: xi_C > xi_D, xi_C > xi_E (16)
                                                }
                                                else isOK = false;
                                            }
                                            // Conditions on X: Ensure X is fundamental or acceptably-constructed (note: structure is checked by requiring
                                            // non-zero value of allIn)
                                            if (isOK) {
                                                if (objectPtr1->isOP) {
                                                    // Tensor 2 is X
                                                    if (numInPieceTwo > 1) {
                                                        // Tensor 2 is not fundamental
                                                        // Check tensor 2 is constructed in an acceptable fashion [Fig. 5(c) and Eqs. (25) and (26)]
                                                        isOK = isgreaterthan_sd(objectPtr2->allIn,freelegsdim,costType); // IIB2c: xi_C > xi_D (26)
                                                        if (isOK) {
                                                            delete[] freelegsdim;
                                                            freelegsdim = getprodlegdims(freelegs1,legCosts,numleglabels,costType); // OK
                                                            isOK = isgreaterthan_sd(objectPtr2->allIn,freelegsdim,costType); // IIB2c: xi_C > xi_A (25)
                                                        }
                                                    }
                                                }
                                                else {
                                                    // Tensor 1 is X
                                                    if (numInPieceOne > 1) {
                                                        // Tensor 1 is not fundamental
                                                        // Check tensor 1 is constructed in an acceptable fashion [Fig. 5(c) and Eqs. (25) and (26)]
                                                        isOK = isgreaterthan_sd(objectPtr1->allIn,freelegsdim,costType); // IIB2c: xi_C > xi_D (26)
                                                        if (isOK) {
                                                            delete[] freelegsdim;
                                                            freelegsdim = getprodlegdims(freelegs2,legCosts,numleglabels,costType); // OK
                                                            isOK = isgreaterthan_sd(objectPtr1->allIn,freelegsdim,costType); // IIB2c: xi_C > xi_A (25)
                                                        }
                                                    }
                                                }
                                            }
                                            if (freelegsdim!=NULL) delete[] freelegsdim;
                                        }
                                        else {
                                            // This contraction is an outer product. If either constituent is an outer product, check that both tensors
                                            // within that object are not larger than the third tensor with which they are now being contracted.
                                            if (objectPtr1->isOP) {
                                                double *freelegsdim = getprodlegdims(freelegs2,legCosts,numleglabels,costType); // OK
                                                isOK = !isgreaterthan_sd(objectPtr1->maxdim,freelegsdim,costType); // IIB2b: xi_C >= xi_A, xi_C >= xi_B (20)
                                                delete[] freelegsdim;
                                            }
                                            if (isOK) {
                                                if (objectPtr2->isOP) {
                                                    double *freelegsdim = getprodlegdims(freelegs1,legCosts,numleglabels,costType); // OK
                                                    isOK = !isgreaterthan_sd(objectPtr2->maxdim,freelegsdim,costType); // IIB2b: xi_C >= xi_A, xi_C >= xi_B (20)
                                                    delete[] freelegsdim;
                                                }
                                            }
                                        }
                                    }
                                }
                                // ### End of enforcing Sec. II.B.2.b,c,d  (only perform outer product if there is a known tensor X with appropriate structure; only contract resulting object in another outer product or with an appropriate tensor X; enforce index dimension constraints)
                                
                                // If contraction is not prohibited, check cost is acceptable (<=muCap and, if not involving new objects, >oldmuCap)
                                double *newCost = NULL;
                                mwIndex newCostLen;
                                if (isOK) {
                                    // If constructing an outer product which may contract with a new X, do not exclude on basis of low cost: Hence
                                    // isnew1||isnew2||thisTensorXflag>0
                                    double rtnmuCap;
                                    newCost = getbuildcost(freelegs,commonlegs,legCosts,costType,oldmuCap,muCap,isnew1||isnew2||(thisTensorXflag>0),objectPtr1->cost,objectPtr2->cost,objectPtr1->costlen,objectPtr2->costlen,numleglabels,rtnmuCap,isOK,newCostLen); // OK
                                    if (!isOK) if (rtnmuCap < newmuCap && rtnmuCap!=0) newmuCap = rtnmuCap;
                                }

                                // If cost is OK, compare with previous best known cost for constructing this object
                                bool *tensorsInNew = NULL;
                                objectData *objptr = NULL;
                                bool isnew;
                                double *newallin = NULL;
                                if (isOK) {
                                    // Get involved tensors
                                    tensorsInNew = do_or(objectPtr1->tensorflags,objectPtr2->tensorflags,numtensors); // OK
                                    // Find if previously constructed
                                    objectTree *treeptr = root;
                                    bool isnew = false;
                                    for (mwIndex x=0;x<numtensors;x++) if (tensorsInNew[x]) {
                                        if (treeptr->getbranch(x)==NULL) {
                                            isnew = true;
                                            treeptr->setbranch(x,new objectTree(numtensors,x+1)); // OK
                                        }
                                        treeptr = treeptr->getbranch(x);
                                    }
                                    if (treeptr->object==NULL) isnew = true;
                                    if (isnew) {
                                        // Create space for object data
                                        treeptr->object = new objectData; // OK
                                        // Add to list of objects of this size
                                        objectList *t = new objectList; // OK
                                        t->object = treeptr->object;
                                        t->next = objects[numInObjects-1];
                                        objects[numInObjects-1] = t;
                                    }
                                    objptr = treeptr->object;
                                    if (!isnew) {
                                        // Compare new cost with best-so-far cost for construction of this object
                                        isOK = islessthan(newCost,objptr->cost,newCostLen,objptr->costlen,costType);
                                    }

                                    // ### If appropriate, update tensorXlist (list of tensors which can be contracted with objects created by outer product)
                                    if (allowOPs) {
                                        if (isOK) {
                                            // New tensor or new best cost
                                            bool E_is_1 = (notany(freelegs1,numleglabels) && any(freelegs2,numleglabels));
                                            bool E_is_2 = (notany(freelegs2,numleglabels) && any(freelegs1,numleglabels));
                                            if (E_is_1 || E_is_2) {
                                                // New best sequence consistent with Fig.5(c).
                                                // Determine the value of allIn, which corresponds to xi_C. (This is used in determining valid tensors X to contract with outer products).
                                                if (E_is_1) newallin = getprodlegdims(legs1,legCosts,numleglabels,costType); // OK
                                                else newallin = getprodlegdims(legs2,legCosts,numleglabels,costType); // OK
                                                // Add to tensor X list for outer products (or if already there, update the value of allIn):
                                                double *dimSq = dimSquared(newallin,costType); // OK
                                                double *freelegsdim = getprodlegdims(freelegs,legCosts,numleglabels,costType); // OK
                                                if (isnew) {
                                                    if (isgreaterthan_sd(dimSq,freelegsdim,costType)) { // Enforce Eq.(27)
                                                        addToTensorXlist(Xlistroot,freelegs,numleglabels,newallin,costType,true,false); // Permitted to act as a tensor X: Add to list
                                                    }
                                                    else {
                                                        // Set allIn to zero. While it is not actually zero, and a lower value may be found later, this is
                                                        // irrelevant as neither this value nor any lower one are compatible with the constraints of
                                                        // Eq.(27). This tensor never acts as a tensor X.
                                                        for (mwIndex x=0;x<costType;x++) newallin[x] = 0;
                                                    }
                                                }
                                                else {
                                                    bool oldMayHaveEntry;
                                                    if (costType==1) oldMayHaveEntry = (objptr->allIn[0]!=0);
                                                    else oldMayHaveEntry = (objptr->allIn[0]!=0) || (objptr->allIn[1]!=0);
                                                    if (isgreaterthan_sd(dimSq,freelegsdim,costType)) { // Enforce Eq.(27)
                                                        addToTensorXlist(Xlistroot,freelegs,numleglabels,newallin,costType,false,oldMayHaveEntry); // Permitted to act as a tensor X: Add to list
                                                    }
                                                    else {
                                                        // Set allIn to zero. While it is not actually zero, and a lower value may be found later, this is
                                                        // irrelevant as neither this value nor any lower one are compatible with the constraints of
                                                        // Eq.(27). This tensor never acts as a tensor X.
                                                        for (mwIndex x=0;x<costType;x++) newallin[x] = 0;
                                                        // Also remove from tensor X list if present.
                                                        if (oldMayHaveEntry) removeFromTensorXlist(Xlistroot,freelegs,numleglabels);
                                                    }
                                                }
                                                delete[] freelegsdim;
                                                delete[] dimSq;
                                            }
                                            else {
                                                // This tensor is not an eligible tensor X for an outer product: Store a dummy value in allIn to indicate this
                                                newallin = new double[mwIndex(costType)]; // OK
                                                for (mwIndex x=0;x<costType;x++) newallin[x] = 0;
                                                // Best cost and not consistent with Fig.5(c): Ensure does not appear in tensorXlist. Active removal only
                                                // required if object is not new, and previous best sequence was consistent with Fig.5(c), so allIn is not a
                                                // dummy on the old entry.
                                                if (!isnew) {
                                                    bool oldMayHaveEntry;
                                                    if (costType==1) oldMayHaveEntry = (objptr->allIn[0]!=0);
                                                    else oldMayHaveEntry = (objptr->allIn[0]!=0) || (objptr->allIn[1]!=0);
                                                    if (oldMayHaveEntry) removeFromTensorXlist(Xlistroot,freelegs,numleglabels);
                                                }
                                            }
                                        }
                                        else {
                                            bool equalCosts = objptr->costlen==newCostLen;
                                            if (equalCosts) {
                                                for (mwIndex x=0;x<newCostLen;x++) if (objptr->cost[x]!=newCost[x]) {
                                                    equalCosts = false;
                                                    break;
                                                }
                                            }
                                            if (equalCosts) {
                                                // Equal-best cost to a known sequence for the same tensor
                                                bool oldMayHaveEntry;
                                                if (costType==1) oldMayHaveEntry = (objptr->allIn[0]!=0);
                                                else oldMayHaveEntry = (objptr->allIn[0]!=0) || (objptr->allIn[1]!=0);
                                                if (oldMayHaveEntry) {
                                                    // Previous best sequence was consistent with Fig.5(c) so tensor may appear in the provisional environments list
                                                    bool E_is_1 = (notany(freelegs1,numleglabels) && any(freelegs2,numleglabels));
                                                    bool E_is_2 = (notany(freelegs2,numleglabels) && any(freelegs1,numleglabels));
                                                    if (E_is_1 || E_is_2) {
                                                        // Determine the value of allIn, which corresponds to xi_C in Fig.5(c).
                                                        if (E_is_1) newallin = getprodlegdims(legs1,legCosts,numleglabels,costType); // OK
                                                        else newallin = getprodlegdims(legs2,legCosts,numleglabels,costType); // OK
                                                        // If smaller than previous value, update the value of allIn:
                                                        if (isgreaterthan_sd(objptr->allIn,newallin,costType)) {
                                                            double *dimSq = dimSquared(newallin,costType); // OK
                                                            double *freelegsdim = getprodlegdims(freelegs,legCosts,numleglabels,costType); // OK
                                                            if (isgreaterthan_sd(dimSq,freelegsdim,costType)) { // Enforce Eq.(27)
                                                                updateTensorXlist(Xlistroot,freelegs,numleglabels,newallin,costType); // Update entry in tensor X list
                                                                double *t = objptr->allIn; // Update minimum value of allIn in object data
                                                                objptr->allIn = newallin;
                                                                newallin = t;
                                                            }
                                                            else {
                                                                removeFromTensorXlist(Xlistroot,freelegs,numleglabels); // Remove entry from tensor X list
                                                                for (mwIndex x=0;x<costType;x++) objptr->allIn[x] = 0; // Zero minimum value of allIn in object data [never acts as a tensor X, by Eq.(27)]
                                                            }
                                                            delete[] dimSq;
                                                            delete[] freelegsdim;
                                                        }
                                                        delete[] newallin;
                                                        newallin = NULL;
                                                    }
                                                    else {
                                                        // Found best-equal sequence not consistent with Fig.5(c)
                                                        removeFromTensorXlist(Xlistroot,freelegs,numleglabels);
                                                        for (mwIndex x=0;x<costType;x++) objptr->allIn[x] = 0; // Zero minimum value of allIn in object data (never acts as a tensor X)
                                                    }
                                                }
                                                //else: There already exists a best-known-cost sequence for the tensor which is not consistent with Fig.5(c), and isOK=false. Tensor does not appear in tensorXlist. No need to assign allIn. Now returning to start of main loop.
                                            }
                                            //else: Sequence is not capable of updating tensorXlist (not better cost, not equal cost). Also, isOK=false. No need to assign allIn. Now returning to start of main loop.
                                        }
                                    }
                                    //else: Not doing outer products. Leave NULL as a dummy value in allIn, which is never used.
                                    // ### Done updating tensorXlist (list of tensors which can be contracted with objects created by outer product)
                                }

                                
                                if (isOK) {
                                    // Either no previous construction, or this one is better
                                    // Update object data with this construction
                                    
                                    // Ensure that when compositing sequences, the outer product object (if there is one) goes second:
                                    objectData *seq1obj, *seq2obj;
                                    if (objectPtr1->isOP) {
                                        seq1obj = objectPtr2;
                                        seq2obj = objectPtr1;
                                    }
                                    else {
                                        seq1obj = objectPtr1;
                                        seq2obj = objectPtr2;
                                    }
                                    
                                    // Record object
                                    if (!commonlegsflag) {
                                        // ### This construction is an outer product. Note dimension of larger of the two participating tensors in newmaxdim. (This is used in enforcing index-dimension-related constraints.)
                                        double *newmaxdim = NULL;
                                        newmaxdim = getprodlegdims(legs1,legCosts,numleglabels,costType); // OK
                                        double *newmaxdim2 = getprodlegdims(legs2,legCosts,numleglabels,costType); // OK
                                        if (isgreaterthan_sd(newmaxdim2,newmaxdim,costType)) {
                                            delete[] newmaxdim;
                                            newmaxdim = newmaxdim2;
                                            newmaxdim2 = NULL;
                                        }
                                        else {
                                            delete[] newmaxdim2;
                                            newmaxdim2 = NULL;
                                        }
                                        if (objptr->maxdim!=NULL) delete[] objptr->maxdim;
                                        objptr->maxdim = newmaxdim;
                                        newmaxdim = NULL;
                                        // ### End recording dimension of larger of the two participating tensors in newmaxdim.
                                        if (objptr->sequence!=NULL) delete[] objptr->sequence;
                                        objptr->sequencelen = objectPtr1->sequencelen + objectPtr2->sequencelen + 1;
                                        objptr->sequence = new mwIndex[objptr->sequencelen]; // OK
                                        mwIndex ptr=0;
                                        for (mwIndex x=0;x<seq1obj->sequencelen;x++) objptr->sequence[ptr++] = seq1obj->sequence[x];
                                        for (mwIndex x=0;x<seq2obj->sequencelen;x++) objptr->sequence[ptr++] = seq2obj->sequence[x];
                                        objptr->sequence[ptr] = 0;
                                        objptr->isOP = true;
                                    }
                                    else {
                                        // This construction is not an outer product.
                                        mwIndex t = 0;
                                        for (mwIndex x=0;x<numleglabels;x++) if (commonlegs[x]) t++;
                                        if (objptr->sequence!=NULL) delete[] objptr->sequence;
                                        objptr->sequencelen = objectPtr1->sequencelen + objectPtr2->sequencelen + t;
                                        objptr->sequence = new mwIndex[objptr->sequencelen]; // OK
                                        t = 0;
                                        for (mwIndex x=0;x<seq1obj->sequencelen;x++) {objptr->sequence[t++] = seq1obj->sequence[x];}
                                        for (mwIndex x=0;x<seq2obj->sequencelen;x++) {objptr->sequence[t++] = seq2obj->sequence[x];}
                                        for (mwIndex x=0;x<numleglabels;x++) if (commonlegs[x]) {objptr->sequence[t++] = x+1;}
                                        objptr->isOP = false;
                                        // ### This construction is not an outer product. Therefore store a dummy value in maxdim. (For outer products, maxdim records the dimension of the larger participating tensor, to assist in enforcing index-dimension-related constraints.)
                                        if (objptr->maxdim!=NULL) delete[] objptr->maxdim;
                                        objptr->maxdim = NULL;
                                        // ### End storing dummy value in maxdim
                                    }
                                    if (objptr->legLinks!=NULL) delete[] objptr->legLinks;
                                    objptr->legLinks = freelegs;
                                    freelegs = NULL;
                                    if (objptr->tensorflags!=NULL) delete[] objptr->tensorflags;
                                    objptr->tensorflags = new bool[numtensors]; // OK
                                    for (mwIndex x=0;x<numtensors;x++) objptr->tensorflags[x] = tensorsInNew[x];
                                    if (objptr->cost!=NULL) delete[] objptr->cost;
                                    objptr->cost = newCost;
                                    objptr->costlen = newCostLen;
                                    newCost = NULL;
                                    // ### If this tensor has the structure of Fig.5(c) and so is capable of being contracted with an outer product object, |E| is recorded in newallin (otherwise this is a dummy value). Store this value.
                                    objptr->allIn = newallin;
                                    newallin = NULL;
                                    // ### Done storing value of |E| (if applicable).

                                    // Flag as new construction
                                    objptr->isnew = true;
                                    objectList *t = new objectList; // OK
                                    t->next = newObjects;
                                    t->object = objptr;
                                    newObjects = t;
                                    
                                    // If top level, display result
                                    if (numInObjects == numtensors) {
                                        // ### If a valid contraction sequence has been found, there is no need to perform any contraction sequence more expensive than this. Set muCap accordingly.
                                        if (costType==1) muCap = objptr->cost[0];
                                        else muCap = objptr->costlen-1;
                                        // ### Done setting muCap accordingly.
                                        if (verbosity > 1) displaycostandsequence(objptr,costType,tracedindices,posindices);
                                    }
                                }
                                if (freelegs!=NULL) {delete[] freelegs; freelegs = NULL;}
                                delete[] freelegs1; freelegs1 = NULL;
                                delete[] freelegs2; freelegs2 = NULL;
                                delete[] commonlegs; commonlegs = NULL;
                                if (newCost!=NULL) {delete[] newCost; newCost = NULL;}
                                if (tensorsInNew!=NULL) {delete[] tensorsInNew; tensorsInNew = NULL;}
                            }
                        }
                    }
                }
            }
        }
        
        // ### Check there are no new entries in the list of tensors which can be contracted with outer products.
        const bool allundertwoflag = allundertwo(Xlistroot);
        // ### Finished searching if an object has been constructed which contains all tensors, and no new outer products have been enabled on the last pass (allundertwoflag==true).
        done = objects[numtensors-1]!=NULL && (!allowOPs || allundertwoflag);
        
        if (!done) {
            if (allundertwoflag) {
                // ### All X tensors have been present for an entire pass, so all permitted outer products at this cost have already been constructed.
                // Increment muCap, update oldmuCap
                if (costType==1) if (newmuCap < muCap * minlegcost) newmuCap = muCap * minlegcost;
                oldmuCap = muCap;
                muCap = newmuCap;
                if (muCap > 1e300) mexPrintf("Warning from netcon_nondisj_cpp: muCap very large - risk of numerical overflow.\n\n");
                newmuCap = 1e308;
            }
            else {
                // ### New X tensors generated this pass (some tensor X flags==2). Do another pass with same cost limit, to construct newly-allowed objects (i.e. sequences of affordable cost including at least one new outer product).
                // ### This is achieved by updating oldmuCap only. Now only outer products and contractions involving newly-created tensors will satisfy mu_0 < mu <= muCap.
                oldmuCap = muCap;
            }
            // Clear all new object flags
            for (objectList *t = newObjects; t!=NULL; t=t->next) t->object->isnew = false;
            if (newObjects!=NULL) {delete newObjects; newObjects = NULL;}
            // ### Update tensor X flags (2 -> 1 -> 0):
            // ### 2: Newly created this pass becomes
            // ### 1: Created last pass; allow construction of cheap objects which contract with this, as they may have previously been excluded due to lack of a valid tensor X. 1 becomes...
            // ### 0: Old tensor X. Standard costing rules apply.
            // ### Delete redundant entries in tensorXlist (e.g. if A has a subset of the legs on B, and an equal or lower value of allIn (i.e. |E| in Fig.5(c)))
            mergeTensorXlist(Xlistroot,costType,numleglabels);
            // ### Done updating tensor X flags
        }
    }
    
    // Extract final result
    // ====================
    objectData *objectPtr = objects[numtensors-1]->object;
    mwSize *seqdims = new mwSize[2]; seqdims[0] = 1; seqdims[1] = objectPtr->sequencelen; // OK
    plhs[0] = mxCreateNumericArray(2,seqdims,mxINT32_CLASS,mxREAL);
    delete[] seqdims;
    seqdims = NULL;
    unsigned int *u32t_dbl = (unsigned int*)mxGetPr(plhs[0]);
    for (mwIndex x=0;x<objectPtr->sequencelen;x++) u32t_dbl[x] = objectPtr->sequence[x];
    plhs[1] = mxCreateDoubleMatrix(1,objectPtr->costlen,mxREAL);
    double *t_dbl;
    t_dbl = mxGetPr(plhs[1]);
    for (mwIndex x=0;x<objectPtr->costlen;x++) t_dbl[x] = objectPtr->cost[x];
    objectPtr = NULL;

    // Tidy up
    // =======
    while (Xlistroot!=NULL) {
        Xlistptr = Xlistroot;
        Xlistroot = Xlistroot->next;
        delete Xlistptr;
    }
    if (newObjects!=NULL) {delete newObjects; newObjects=NULL;}
    for (mwIndex x=0;x<numtensors;x++) {delete objects[x]; objects[x] = NULL;}
    delete[] objects;
    delete root;
}    
    



inline double* getprodlegdims(const bool *freelegs, const double *legCosts, const mwSize numleglabels, const mwIndex costType)
{
    double *dim;
    if (costType==1) {
        dim = new double[1]; // *
        dim[0] = 1;
        for (mwIndex a=0;a<numleglabels;a++) if (freelegs[a]) dim[0] *= legCosts[a];
    }
    else {
        dim = new double[2]; // *
        dim[0] = 1;
        dim[1] = 0;
        for (mwIndex a=0;a<numleglabels;a++) if (freelegs[a]) {
            dim[0] *= legCosts[a];
            dim[1] += legCosts[a+numleglabels];
        }
    }
    return dim;
}

inline double* dimSquared(const double *dim, const mwIndex costType)
{
    double *newdim = new double[mwIndex(costType)]; // *
    newdim[0] = dim[0]*dim[0];
    if (costType==2) newdim[1] = dim[1]*2;
    return newdim;
}

inline bool isgreaterthan_sd(const double *dim1, const double *dim2, const mwIndex costType)
{
    // Compares two single-index costs
    if (costType==1) return dim1[0]>dim2[0];
    if (dim1[1] > dim2[1]) return true;
    if (dim1[1] < dim2[1]) return false;
    if (dim1[0] > dim2[0]) return true;
    return false;
}

inline double* getbuildcost(const bool *freelegs, const bool *commonlegs, const double *legCosts, const mwIndex costType, const double oldmuCap, const double muCap, bool isnew,
        const double *cost1, const double *cost2, const mwIndex cost1len, const mwIndex cost2len, const mwIndex numleglabels, double &rtnmuCap, bool &isOK, mwIndex &newCostLen)
{
    // Get fusion cost
    bool *allLegs = new bool[numleglabels]; // OK
    for (mwIndex x=0;x<numleglabels;x++) allLegs[x] = freelegs[x] || commonlegs[x];
    if (costType==1) {
        double cost;
        cost = 1;
        for (mwIndex x=0;x<numleglabels;x++) if (allLegs[x]) cost *= legCosts[x];
        cost += cost1[0] + cost2[0];
        
        // ### Is cost too high (>muCap)?
        if (cost > muCap) {
            isOK = false; rtnmuCap = cost; delete[] allLegs; allLegs=NULL; return NULL;
        }
        // ### Is cost too low (not made from new objects, and <=oldmuCap: This construction has been done before)
        if (!isnew && cost <= oldmuCap) {
            isOK = false; rtnmuCap = 0; delete[] allLegs; allLegs=NULL; return NULL;
        } 
        // ### Done checking bounds on cost
        
        // Return new cost
        double *newCost = new double[1]; // *
        newCostLen = 1;
        newCost[0] = cost;
        delete[] allLegs; allLegs=NULL;
        return newCost;
    }
    else { // costType==2
        double fusionpower = 0;
        for (mwIndex x=0;x<numleglabels;x++) if (allLegs[x]) fusionpower += legCosts[numleglabels+x];
        
        // ### Is cost too high (>muCap)?
        if (fusionpower > muCap) {isOK = false; rtnmuCap = fusionpower; delete[] allLegs; allLegs=NULL; return NULL;}
        // ### Is cost too low (not made from new objects, and <=oldmuCap: This construction has been done before)
        if (!isnew && fusionpower <= oldmuCap) {isOK = false; rtnmuCap = 0; delete[] allLegs; allLegs=NULL; return NULL;}
        // ### Done checking bounds on cost
        
        // If cost OK, determine total cost of construction
        newCostLen = (cost1len > cost2len) ? cost1len : cost2len;
        if (newCostLen < fusionpower+1) newCostLen = fusionpower+1;
        double *newCost = new double[newCostLen]; // *
        for (mwIndex x=0;x<newCostLen;x++) {
            newCost[x] = 0;
            if (x<cost1len) newCost[x] += cost1[x];
            if (x<cost2len) newCost[x] += cost2[x];
        }
        double factor = 1;
        for (mwIndex x=0;x<numleglabels;x++) if (allLegs[x]) factor *= legCosts[x];
        newCost[(mwIndex)fusionpower] += factor;
        delete[] allLegs; allLegs=NULL;
        return newCost;
    }
}

inline bool islessthan(const double *cost1,const double *cost2,const mwIndex len1,const mwIndex len2,const mwIndex costType)
{
    // Compares two full network costs
    if (costType==1) return cost1[0] < cost2[0];
    if (len1 < len2) return true;
    if (len1 > len2) return false;
    for (mwIndex x=len2-1;x>=0;x--) {
        if (cost1[x] < cost2[x]) return true;
        if (cost1[x] > cost2[x]) return false;
    }
    return false;
}

inline void displaycostandsequence(const objectData *ptr, const double costtype, const mxArray* tracedindices, const mxArray *posindices)
{
    const double *cost = ptr->cost;
    const mwIndex costlen = ptr->costlen;
    const mwIndex *legsequence = ptr->sequence;
    const mwIndex legsequencelen = ptr->sequencelen;
    
    mexPrintf("\nSequence:      ");
    const int *tracedindices_re = (int*)mxGetPr(tracedindices);
    const double *posindices_re = mxGetPr(posindices);
    for (mwIndex x=0;x<mxGetNumberOfElements(tracedindices);x++) mexPrintf(" %g",posindices_re[tracedindices_re[x]-1]);
    for (mwIndex x=0;x<legsequencelen;x++) {
		if (legsequence[x]==0) mexPrintf(" 0");
		else {
            mwIndex legseq_t = legsequence[x];
            for (mwIndex y=0;y<mxGetNumberOfElements(tracedindices);y++) {
                if (tracedindices_re[y]<=legseq_t) legseq_t++;
                else break;
            }
            mexPrintf(" %g",posindices_re[legseq_t-1]);
        }
	}
    mexPrintf("\n");
    mexPrintf("Cost:           ");
    if (costtype==2) {
        for (mwIndex x=costlen-1;x>0;x--)
            mexPrintf("%gX^%d + ",cost[x],x);
        mexPrintf("%gX^0",cost[0]);
    }
    else mexPrintf("%g",cost[0]);
    if (mxGetNumberOfElements(tracedindices)!=0) mexPrintf(" + tracing costs");
    mexPrintf("\n");
    pause(0.01);
}

inline void addToTensorXlist(tensorXlist *&Xlistroot, const bool *freelegs, const mwIndex numleglabels, const double *newallin, const mwIndex costType, const bool isnew, const bool oldMayHaveEntry)
{
    // Constructed a new tensor for tensorXlist, or a known tensor at same or better cost.
    // If legs exactly match a known non-provisional entry, consider as a possible tighter bound on allIn.
    // Otherwise, consider for provisional list if not made redundant by any non-provisional entries.
    // Add to provisional list if not made redundant by any non-provisional entries.
    bool consider = true;
    tensorXlist *Xlistptr = Xlistroot;
    bool done = false;
    while (!done && Xlistptr!=NULL) {
        if (Xlistptr->flag==2) done = true;
        else {
            if (equalflags(Xlistptr->legs,freelegs,numleglabels)) {
                // If legs exactly match a non-provisional entry, update value of allIn.
                // If allIn for this entry just got increased, associated constraints have been relaxed. Flag this updated entry as provisional to trigger another pass.
                if (isgreaterthan_sd(newallin,Xlistptr->allIn,costType)) {
                    for (mwIndex x=0;x<costType;x++) Xlistptr->allIn[x] = newallin[x];
                    Xlistptr->flag = 2;
                    // Flags are always in ascending order: Move re-flagged entry to end of list
                    if (Xlistptr == Xlistroot) {
                        if (Xlistroot->next != NULL) {
                            Xlistroot = Xlistroot->next;
                            Xlistroot->prev = NULL;
                        }
                    }
                    else {
                        Xlistptr->prev->next = Xlistptr->next;
                        if (Xlistptr->next!=NULL) Xlistptr->next->prev = Xlistptr->prev;
                    }
                    if (Xlistptr != Xlistroot) {
                        tensorXlist *Xlistptr2 = Xlistroot;
                        while (Xlistptr2->next!=NULL) Xlistptr2 = Xlistptr2->next;
                        Xlistptr2->next = Xlistptr;
                        Xlistptr->prev = Xlistptr2;
                        Xlistptr->next = NULL;
                    }
                }
                else {
                    for (mwIndex x=0;x<costType;x++) Xlistptr->allIn[x] = newallin[x];
                }
                consider = false;
                break;
            }
            else {
                // Check to see if made redundant by existing non-provisional entry
                if (allAofB(Xlistptr->legs,freelegs,numleglabels) && !isgreaterthan_sd(newallin,Xlistptr->allIn,costType)) {
                    // All legs in freelegs are in overlap with tensorXlegs{a}, and dimension of absorbed tensor is not greater: Proposed new entry is redundant.
                    // (Greater dimension is allowed as it would mean more permissive bounds for a subset of legs)
                    consider = false;
                    if (!isnew && oldMayHaveEntry) {
                        // This tensor: Excluded from list.
                        // Previous, higer-cost contraction sequence may have successfully made an entry. Remove it.
                        removeFromTensorXlist(Xlistroot,freelegs,numleglabels);
                    }
                    break;
                }
            }
            Xlistptr = Xlistptr->next;
        }
    }
    if (consider) {
        // Tensor not excluded after comparison with non-provisional entries:
        // If legs exactly match another provisional entry, new submission is a cheaper sequence so keep only the new value of allIn.
        // (This is the same subnetwork but with a better cost, and possibly a different value of \xi_C.)
        if (!isnew && oldMayHaveEntry) {
            while (Xlistptr!=NULL) {
                if (Xlistptr->flag==2) {
                    if (equalflags(Xlistptr->legs,freelegs,numleglabels)) {
                        for (mwIndex x=0;x<costType;x++) Xlistptr->allIn[x] = newallin[x];
                        consider = false;
                        break;
                    }
                }
                Xlistptr = Xlistptr->next;
            }
        }
        // Otherwise: This is a new tensorXlist entry
        if (consider) {
            if (Xlistptr==NULL) Xlistptr = Xlistroot;
            while (Xlistptr->next!=NULL) Xlistptr = Xlistptr->next;
            Xlistptr->next = new tensorXlist; // OK
            Xlistptr->next->prev = Xlistptr;
            Xlistptr = Xlistptr->next;
            Xlistptr->legs = new bool[numleglabels]; // OK
            for (mwIndex x=0;x<numleglabels;x++) Xlistptr->legs[x] = freelegs[x];
            Xlistptr->allIn = new double[mwIndex(costType)]; // OK
            for (mwIndex x=0;x<costType;x++) Xlistptr->allIn[x] = newallin[x];
            // Xlistptr->flag defaults to 2
        }
    }
}

inline void updateTensorXlist(tensorXlist *&Xlistroot, const bool *freelegs, const mwIndex numleglabels, const double *newallin, const mwIndex costType)
{
    // Found new contraction sequence for an existing entry, but with a smaller value of allIn. Update the stored value to this value.
    // (This is the same subnetwork, but the \xi_C constraint has been tightened.)
    tensorXlist *Xlistptr = Xlistroot;
    while (Xlistptr!=NULL) {
        if (equalflags(Xlistptr->legs,freelegs,numleglabels)) {
            for (mwIndex x=0;x<costType;x++) Xlistptr->allIn[x] = newallin[x];
            break;
        }
        Xlistptr = Xlistptr->next;
    }
    // If the original entry was provisional and redundant, this one is too. No match will be found (as the redundant tensor was never recorded), and that's OK.
    // If the original entry was not provisional and redundant, it has now been updated.
}

inline void removeFromTensorXlist(tensorXlist *&Xlistroot, const bool *freelegs, const mwIndex numleglabels)
{
    // Remove this tensor from tensorXlist.
    // Cannot restrict checking just to provisional portion, because might need to remove a confirmed tensor's data from the list in the scenario described in footnote 2.
    tensorXlist *Xlistptr = Xlistroot;
    while (Xlistptr!=NULL) {
        if (equalflags(Xlistptr->legs,freelegs,numleglabels)) {
            if (Xlistptr==Xlistroot) {
                Xlistroot = Xlistroot->next;
                Xlistroot->prev = NULL;
                delete Xlistptr;
            }
            else {
                Xlistptr->prev->next = Xlistptr->next;
                if (Xlistptr->next!=NULL) Xlistptr->next->prev = Xlistptr->prev;
                delete Xlistptr;
            }
            break;
        }
        Xlistptr = Xlistptr->next;
    }
}

inline void mergeTensorXlist(tensorXlist *&Xlistroot, const mwIndex costType, const mwIndex numleglabels)
{
    // Merge provisional tensors into main list and decrease all nonzero flags by one.
    // For each provisional entry in turn, check if it makes redundant or is made redundant by any other provisional entries, and if it makes redundant any
    // non-provisional entries. If so, delete the redundant entries.
    
    tensorXlist *Xlistptr = Xlistroot;
    tensorXlist *firstprovtensor = NULL;

    // Decrease non-zero tensorXflags and find first provisional tensor
    while (Xlistptr!=NULL) {
        if (Xlistptr->flag==2 && firstprovtensor==NULL) firstprovtensor = Xlistptr;
        if (Xlistptr->flag > 0) Xlistptr->flag--;
        Xlistptr = Xlistptr->next;
    }
    
    // Permit provisional and non-provisional tensors to be eliminated by other provisional tensors (elimination of provisional tensors by non-provisional tensors was done earlier)
    tensorXlist *ptrA = Xlistroot;
    while (ptrA!=NULL) {
        bool advance = true;
        tensorXlist *ptrB = firstprovtensor;
        while (ptrB!=NULL) {
            if (ptrA!=ptrB) {
                if (allAofB(ptrB->legs,ptrA->legs,numleglabels) && !isgreaterthan_sd(ptrA->allIn,ptrB->allIn,costType)) { // All legs in tensorXlegs{a} overlap with tensorXlegs{b}, and dimension of absorbed tensor is not greater: tensorXlegs{a} is redundant.
                    if (ptrA==Xlistroot) {
                        Xlistroot = Xlistroot->next;
                        Xlistroot->prev = NULL;
                        delete ptrA;
                        ptrA = Xlistroot;
                        advance = false;
                    }
                    else {
                        ptrA->prev->next = ptrA->next;
                        if (ptrA->next!=NULL) ptrA->next->prev = ptrA->prev;
                        tensorXlist *t = ptrA->next;
                        delete ptrA;
                        ptrA = t;
                        advance = false;
                    }
                    break;
                }
            }
            ptrB = ptrB->next;
        }
        if (advance) ptrA = ptrA->next;
    }
}

inline bool allundertwo(tensorXlist *list)
{
    while (list!=NULL) {
        if (list->flag==2) return false;
        list = list->next;
    }
    return true;
}

